Three-loop photon spectral density in QED

We calculate three-loop photon spectral density in QED with $N$ different species of electrons. The obtained results were expressed in terms of iterated integrals, which are either reduce to Goncharov's polylogarithms or can be written in terms of one-fold integrals of harmonic polylogarithms and complete elliptic integrals. In addition we provide threshold and high-energy asymptotics of the calculated spectral density. It is shown, that the use of the obtained spectral density correctly reproduces separately calculated moments of corresponding photon polarization operator.

==> anc/Data/moments-1loop.res <==
Print["Moments for photon polarization operator at 1 loop"]
(4*N*s)/15 + (N*s^2)/35 + (4*N*s^3)/945 + (N*s^4)/1386 + (2*N*s^5)/15015 + 
 (N*s^6)/38610 + (4*N*s^7)/765765 + (N*s^8)/923780 + (2*N*s^9)/8729721 + 
 (N*s^10)/20281170 + (2*N*s^11)/185910725 + (N*s^12)/421224300 + 
 (N*s^13)/1890494775 + (N*s^14)/8415125460 + (4*N*s^15)/148767396525 + 
 (N*s^16)/163352435400 + (2*N*s^17)/1427065025925 + (N*s^18)/3101546898450 + 
 (2*N*s^19)/26845611487695 + (N*s^20)/57862721502300 + 
 (N*s^21)/248546690089425 + (N*s^22)/1064170921542300 + 
 (2*N*s^23)/9085762337713425 + (N*s^24)/19340822784976056 + 
 (N*s^25)/82136507019529725 + (N*s^26)/348015422334600020 + 
 (N*s^27)/1471416854321289645 + (N*s^28)/6208890532155224760 + 
 (N*s^29)/26151255598529982382 + (N*s^30)/109957448456555432040 + 
 (4*N*s^31)/1846368821999659963005 + (N*s^32)/1934806820316359218320 + 
 (2*N*s^33)/16196893859780698309245 + (N*s^34)/33852209331178013609106 + 
 (2*N*s^35)/282654885101829492716555 + (N*s^36)/589319065463273845818300 + 
 (N*s^37)/2454634528515887699906925 + (N*s^38)/10213184829666936763853900 + 
 (2*N*s^39)/84903818097152245360564395 + 
 (N*s^40)/176285601052248564475968600 + 
 (N*s^41)/731375380556055056188988775 + 
 (N*s^42)/3031702371584600312325087900 + 
 (N*s^43)/12556628761963490687519601075 + 
 (N*s^44)/51965624354420482390520395560 + 
 (N*s^45)/214897369489377192494395114050 + 
 (N*s^46)/888039247913549249362181227800 + 
 (2*N*s^47)/7334367629054114180873522133225 + 
 (N*s^48)/15133701681834629000221874588400 + 
 (N*s^49)/62413908019499649101748381114993 + 
 (N*s^50)/257248200320466740995601570822100 + 
 (N*s^51)/1059664702089307229254958778271035 + 
 (N*s^52)/4362541178264820883148050789715160 + 
 (N*s^53)/17950427625951474531300775934604330 + 
 (N*s^54)/73821518483672822189102470636033176 + 
 (N*s^55)/303439641121710707609306782409355945 + 
 (N*s^56)/1246667488882817835409209364412282160 + 
 (N*s^57)/5119473819802655261295577125163491210 + 
 (N*s^58)/21013742672779022666346757845898552680 + 
 (N*s^59)/86216729276419220008649140380384923898 + 
 (N*s^60)/353586808591260818929608589056538337520 + 
 (N*s^61)/1449515814789442873300142737395755281500 + 
 (N*s^62)/5939884218398164550801625768542376834000 + 
 (4*N*s^63)/97325481941374764726541960929322372036125 + 
 (N*s^64)/99630871867702811656572381005059678528800 + 
 (2*N*s^65)/815633416000275385199875221390853144774125 + 
 (N*s^66)/1668724164537876850087459982225603104463250 + 
 (2*N*s^67)/13651710433416373981241350424998940192395875 + 
 (N*s^68)/27911738485107412258423803637700623555813500 + 
 (N*s^69)/114098026773785720110170246046718221249793925 + 
 (N*s^70)/466267094511367649848052322077015470385971500 + 
 (2*N*s^71)/3809698204757563456496586234748312910812362375 + 
 (N*s^72)/7779634535819805445409968880682258122330319000 + 
 (N*s^73)/31763920738030038975121708526719565163883963875 + 
 (N*s^74)/129654812904748002012058436923311204069859146060 + 
 (N*s^75)/529085696330719531681497355510311545768717532375 + 
 (N*s^76)/2158486407887749292885900899709600003170733344200 + 
 (N*s^77)/8803624218945681916902043176986961686346489675450 + 
 (N*s^78)/35897599067356352830320282584577444956129924364600 + 
 (2*N*s^79)/292680488806221443364643380893102898972446479482915 + 
 (N*s^80)/596429688081438915686036831824669761306563852548400 + 
 (N*s^81)/2430269140612326557360939712602655902397020088204075 + 
 (N*s^82)/9900373527159065856463099337908900766748413829500700 + 
 (N*s^83)/40323037010876950281245033220919904487566783039026225 + 
 (N*s^84)/164195635329337069834104509478467330420810566002146760 + 
 (N*s^85)/668465342612929571403794798416628486666118320338197150 + 
 (N*s^86)/2720866370878861406254796948254295801034504589882317000 + 
 (N*s^87)/11072574324831814692102964642221961162825141696511046375 + 
 (N*s^88)/45051063093051981152009789240418528280207059796833786000 + 
 (N*s^89)/183264539233831910196395377493409614158044324814948348150 + 
 (N*s^90)/745367813601978407441568555949242213898750470354907839000 + 
 (N*s^91)/3030982401446692388714687594059297746614846417493930789750 + 
 (N*s^92)/12323058308989459022910902840173971034565004789451869386000 + 
 (N*s^93)/50093061030783469298266637192816348028341602494032263690500 + 
 (N*s^94)/203592714826640952525428229577775826259387692400193607764400 + 
 (2*N*s^95)/1654642032954991961238353984622570822015014778438630229769625 + 
 (N*s^96)/3361356359947634239216710427795390752916014829340331839532000 + 
 (N*s^97)/13654795638231152780015331540123750403374176737641241735037625 + 
 (N*s^98)/55460965226863259713810058459959050373134061176190668815308500 + 
 (N*s^99)/225228111642724898988797214958107172117345853743881248725678335 + 
 (N*s^100)/914517585027965886483165009230838202616685834783636233449599000


==> anc/Data/moments-2loop.res <==
Print["Moments for photon polarization operator at 2 loops"]
(328*N*s)/81 + (449*N*s^2)/675 + (62479*N*s^3)/496125 + 
 (25993*N*s^4)/1020600 + (6756019*N*s^5)/1260653625 + 
 (338452951*N*s^6)/292183491600 + (391610377*N*s^7)/1533963330900 + 
 (2472738469*N*s^8)/43303091832000 + (232124943821*N*s^9)/17963321059633950 + 
 (28119556924*N*s^10)/9526003592230125 + (130588595602793*N*s^11)/
  192163624997715270900 + (4252479180583*N*s^12)/27004624920212940000 + 
 (309059839083599*N*s^13)/8422756290484273237500 + 
 (489346430429681417*N*s^14)/56958911011210899010320000 + 
 (503469014143852093133*N*s^15)/249251177461647979588820850000 + 
 (3833832738071082239*N*s^16)/8043063205485111274126656000 + 
 (1272457468285536373*N*s^17)/11275648504217408600446657500 + 
 (806745735959456009161*N*s^18)/30108076053970242710920212675000 + 
 (7007706199058940209*N*s^19)/1098593721585196784788035195000 + 
 (9341916474567517427*N*s^20)/6137462258811003300000420600000 + 
 (2708149718050291774993051*N*s^21)/7440266257350821869612772744733123000 + 
 (47879205563148690170798023*N*s^22)/
  549008466691476793857141243524406840000 + 
 (1436165900452284691981947737*N*s^23)/
  68608503461220635245719635871075704250000 + 
 (17391913763610243586867849*N*s^24)/
  3455808873887567546858428701296850720000 + 
 (26302561014249509500592278271*N*s^25)/
  21705642410242258798499083931125320085875000 + 
 (1293234660704777621851732728937*N*s^26)/
  4426053817760229249309944313131881751022105000 + 
 (69850569103538423146237656999541*N*s^27)/
  990171468373217000631338970623503831728659490000 + 
 (18315317143013479360564672123*N*s^28)/
  1074067660528265945231937952630588089226800000 + 
 (466594321744531950357613553246959*N*s^29)/
  113069199284256317201194094877198859244096692302000 + 
 (2245692151305337831594632172428371939*N*s^30)/
  2246391940574243860141365394641460940141226030998400000 + 
 (16248400411830323960120015498018384381*N*s^31)/
  67026719526884001176967989962614590801463831699914760000 + 
 (54472002193452078678683593828351633*N*s^32)/
  925785769448779287815835435367389963209717394593280000 + 
 (31944915820361357724587813585204767729*N*s^33)/
  2234911510710182479821588655130770677795413819510209575000 + 
 (710832524374197933214735626675615937*N*s^34)/
  204545856328516346913541384351519885410508240009954482000 + 
 (405879269533472725556005440700593118751543*N*s^35)/
  480007928158757030678107986217666250648301623521098753133650000 + 
 (2740646913667493859489625196395291090673107*N*s^36)/
  13311114581844404146868843955728910509143410666967318140839280000 + 
 (1201639233513845379983600255407778679443467*N*s^37)/
  23952107495117078617733940188140166755939297651383787506007110000 + 
 (18363098794569401844459957744513103460044717*N*s^38)/
  1501197922285785578785764068340538240753395758552425323661318800000 + 
 (16808006302058054642219238851424399399162165373*N*s^39)/
  5631952254339832664558617942582994495378408550252621287784772450620000 + 
 (4452410677773454477348973435788279453253179283*N*s^40)/
  6111256283120883843558823886270969944236159494753251900256721067200000 + 
 (239799158150427364746642969298753224168798360353209*N*s^41)/
  134750241266818607020032000241646872761660217007420569886726982935869329000\
0 + (479926949190029765426690592041024271382967078111*N*s^42)/
  11034921204138931587360816809352108482679917090440354383094842972981358125 \
+ (4493736242653246123976327483166351493285486191607*N*s^43)/
  422561732195598419226581185426767196813568624761946037972314580635130300000 \
+ (135946356632769235104815053524015057432653526536023*N*s^44)/
  522546464343397909620590777060836598642724424645801544460649965479485905600\
00 + (1482440409092612491321488924800791489494053340103931*N*s^45)/2328117710\
692006851776413548526055297676387226738381041163199889992336739900000 + 
 (99250948115828228775032697555126978533090614875821*N*s^46)/6365566020183210\
89901446946601382765619318844568521881433882685220464648640000 + 
 (710068731554328032045788113614218804709018559037439*N*s^47)/185904510527850\
62120110917076378426747371447632770183424992070232679548189720000 + 
 (1374934545608444895877116745088350367950501384387519*N*s^48)/14688549724532\
3483670879025484381014931805336018696551437759924663404208224000000 + 
 (326689619087066329472656682495894867607474543916194641*N*s^49)/142353115719\
229581764270817404583119370748651430002140129786220688032584810173130000 + 
 (212596570113480229371974487915099093628374958910762081483*N*s^50)/377708558\
12073214338745990213033175688501582457156610262167547187078961923632431550000\
0 + (28586304054488635473001605412916505203409679806707486736269*N*s^51)/2069\
98921770797826598394846839884644291788594026258005688947898407103501414285314\
562180000 + (21311742780157236532230137527619219412436650790858916453*N*s^52)/
  628760350950885363156147259660642504403549899353122694416275682409368706553\
063630560000 + 
 (18312086640133945367524497686719480912141098331629263468835401*N*s^53)/2200\
45464539776329292231048925400303397904674564052533476571558654516381786872297\
1130370300000 + 
 (60976242428988288441798378845910311184788325027963828550649541187*N*s^54)/2\
98333024020074629683120573851427447476362582868317609294757871156373993026329\
25284105579966688000 + 
 (9412470212404131855209412179927454518111665292966938870325767061*N*s^55)/18\
74446910179040332003733764278148644858098238921307730357274984117429188988179\
8293584855137800000 + 
 (30601486554831211799702281963272217482804201554245983704887888063337*N*
   s^56)/24797534708789597182107571631370916998416283007569220884277920190140\
6163842071265221763869073951360000 + 
 (1381929044954960399469696401449269170598348097471289536845293348321*N*s^57)/
  455533530054352836761930616041288104104964622049801460040964713567590885657\
16581491084890000062980000 + 
 (194655490615214692864749876131269722927540948184175369449906918907*N*s^58)/
  260943445596319103000494216784196511781803998485262847315424542817168475981\
77142067341223467603300000 + 
 (1450431049971005836858609938198971211411080446040298730286891244863*N*s^59)/
  790501289644117713543092227469867135366385841027528611926417956656266893453\
220483235576765901227864000 + 
 (61723243785258012273139199407490950071636772577540235741913600232771*N*
   s^60)/13673023021849844365338530072105063861192319178267737859819661071490\
1453212627823653200699375032926400000 + 
 (245840937713277040526752551931471371761043189402080004174408337965197*N*
   s^61)/22129346695605203755482174194925526341150697870052841218445224035785\
13923003409510400068415933496612840000 + 
 (520695499173467045660106347105936141424958267250808190834989309015271*N*
   s^62)/19040950578576079560619582618931496340030785226032109019600713195852\
943114054837664297578875930511232000000 + 
 (25607614933137124151158596624758977080765118784988177645020732115413393093*
   N*s^63)/380329100581509205560511134317163900543725809614677835095076986897\
6492326504802425509468403669571879429940000000 + 
 (201189167438708337236072219470896675833652762368183582167901870152312943*N*
   s^64)/12133304035771269093218526727508027007263304405516401763087535913716\
7807765237607683637283615424429732352000000 + 
 (26186748071265680905504075038802885732545155504471207445470937608037424867*
   N*s^65)/641123410113640225389695366515847011662076101717440159483437842385\
18563549949819176918472135966837358288066250000 + 
 (2699493312304562228683486076921293475994578172174682347825067469846655589*N*
   s^66)/26824544592963192574256597905827492162245589048684174579086971960267\
130462489773620482227737351316055564343876000 + 
 (186889354497074256958486145957086008946982485180760949728220348897507065213*
   N*s^67)/753584526332455270240570321576570832924534262105414068298001162933\
3674290720115668904310818532762161210133795500000 + 
 (14825034500428084711326890447076602743214085420017057841380563639109920523*
   N*s^68)/242521578607311131858263038536526671451944563866731488067402230124\
7215876698832267408487288285109830641209260000000 + 
 (436427171881006791861252709549199200582627606938642731056257720063798752761\
7024303*N*s^69)/2895917952162406999351219305887719038498808968633009019241651\
374232292685522956711268112737225887059490019899698002633500000 + 
 (553566868229812717619196423743734402393296757375221632667105983448740181587\
004059*N*s^70)/14896332393242020082394514494462241226815673812931583442516761\
50860456739644386795753346417189066215536813665490705580000000 + 
 (145355796672955749385226602708478841498633436099028219986528363225242592005\
13919*N*s^71)/158596563722858504380496443486979600198775352212263000337667250\
026157273757881278032279251695985494204295718974083281480000 + 
 (205308996723275888722998980058461776193369611742262005654157502428299907084\
9169*N*s^72)/9081156763227114283519292116451798808184204069444904641234708008\
2412416107135806159387678980857509788201933998085328000000 + 
 (735470228196139801223916306876592214390301296531966306715385873252012810263\
6883*N*s^73)/1318535594331276689391842497691047145627533738071435351007601354\
873177647634967589274622104280004597746981231689855137500000 + 
 (337407560365910473786260697485241209585923846485990440137898656018036313796\
866097*N*s^74)/24513144177502462975789602846624149123399695286246012112075032\
3391497440374820399773538742013050966032522375441295665956750000 + 
 (159443696444264895655381118469425499866723644060555555845498235827685607823\
065981183993*N*s^75)/46934791791980787523411253618298177524515370169967871766\
6432337931878766589554374836593887771867589402316647254428448134605325000000 \
+ (11093163774201954751601195580297358222543903244223901954810878896266260155\
267814464317*N*s^76)/13228606709323842267835547627788391990955460423375527507\
7822574122869976430125846390219451994213583780545354687131498471727739200000 \
+ (16581211591805377413163513933300642767753966754497931377531593141540307261\
4651697311781*N*s^77)/8008952871383601582994896317426401012783302765803317638\
26000141446957927308415585221163810093914854556113126874956703896890526580000\
0 + (470573454023019342560108261549445766999687012432344373340349187690351604\
58499030309678193*N*s^78)/920490128225324396915446239003062601766440549979484\
17582871612030489330570595285776401261751252089459231140867609164614328902186\
08000000 + (68100689701313970916838691564754896634178027569490665760287259733\
49338843906628262516723*N*s^79)/539397099863905752368309568075146299331818047\
55665927116556359467316962117329600154138431680060633740807698755662183550099\
87592387600000 + (17244200072983332452874195096788752003506221459524283843742\
85532676255149281844185010939*N*s^80)/552968428677484253092062942111729914614\
27197874225423016816646054945971478306325521354604128957299162322004037684626\
36172139178944000000 + (20299203888996141229447513640557641962172415111292892\
329478910980184264784687808157258514471*N*s^81)/26349529551870471626725858946\
65681815714003108517279551272897520358325559917046883271429173891378158659433\
46116129288071345789110085157900000 + 
 (282616311328745624899796226837939235312892966301751407031037087493238967999\
1587907826849567*N*s^82)/1484791874971085746105730239974932171746382474536198\
40131522310964234427356682142088137472592147806280907299185831354295624927482\
470119320000 + (1855716732800229800037211469070533425829869811306464555528647\
3218060765437219185339636080082091*N*s^83)/3945426343631513467068063416323265\
69900365911963048594855558997495438267817354560397735805315325658980806768368\
8545669563794508285523540459000000 + 
 (268713274177326223294019903982845442660384161589766540072625606436886467044\
203521402676331995681*N*s^84)/23116713922639953261503981439259200247055573932\
67640103216244515721859587098025237601560317010221217653073277360695924756797\
98269970522366955200000 + (86348811084034021489509516816114440882291305869288\
81355884162503703594374558561559430964343007903*N*s^85)/300531680940699774430\
23791152272794573679330139094728924931952943077522966734729682614471139602774\
223105600284225608917140340219022268222419917000000 + 
 (359235856595691254980070460216689810205418146931011375915017370396332187361\
357470687293680361190341*N*s^86)/50577111616640269604682525730629894299277572\
07256973276131611617431827902062414750321266714952123412868913954737058653054\
345941048383582520712321600000 + (1653841732821324135313271112987585403320740\
33452201708502257886831464578132246316310304237227570471497*N*s^87)/941788856\
96447543041660064753267234968014978569687043102931375702787858180652860583195\
52599953912617103076290668982845413799832346524051878083168762000000 + 
 (246053554858152614246680992355433361662348415238576911194715214204106772505\
2557200637582981616007421*N*s^88)/5666573791248752504272912253541160524091427\
02153688250773158675058367585744065346171425094329109312604601987541675928433\
859004886268967727012775840000000 + 
 (154059900990306251341416459709225503869963384793491239324773066749101180411\
45857059380693308084308015599*N*s^89)/143469329451718229425497670983860307356\
59628081503248269255653239773528971835587557006336166048182648369158691780858\
945058110762261004660557228482621523000000 + 
 (159525003116461725489187846740960313694970396596891074136588526114171328679\
24029539489057067110058895646623*N*s^90)/600655100227634503791336550323598739\
70061507991525175160921399153081652431031779589271828547433160841367425383131\
604530869918942624758706441955797053271395000000 + 
 (129061368765589843725368707466255605831754780275533976779213853479159239459\
27957226863494156183996088909971*N*s^91)/196457743506337035964679467647869222\
57338378439894784826546001972271691769036597127111400386354660490840290667340\
7833485894540680747181809707544699695395484400000 + 
 (105082078283884372219080854497762037362319717963969879786644134474171301138\
5590646517593097135658677*N*s^92)/6465894649894276845580617938511434914349977\
93116053710702280000279101631215442008487815588241704650519292366049711438924\
77760914005568085301429455376000000 + 
 (121565429842549000975781497886078730920902158806099075243083797262322628808\
66061957360212554110988184859*N*s^93)/302335263450747085722370698266121002219\
57707284218133994275128874243298497947467163785764950828697213026740241945444\
61060726656250729777998185446720257190000000 + 
 (286846290318378145497776099538058358183624542550893585089528682175062116994\
032775320458180030496321833*N*s^94)/28830977771392925397167517514257726143044\
51803740488240240644924529267609501460478831449678611301643690731370275759842\
45529467192901084447435416314034368000000 + 
 (162577711466338206439150967587470596870659943314056344960484322419342535766\
03094996911876491129418830600266209*N*s^95)/660322685063247967193002722021727\
36320393419023584093448857544158505998272534022192197816614439843936792303895\
109972304018523885473215103531936592732851553647940000000 + 
 (306032744609394378942312987773114849068275367291697770643850562740069870733\
11504199857696281820631181317221895069*N*s^96)/502230172586487354465497701915\
27190573859860333566629412510172074844637782270765076789053152118297944458452\
4654117295265963048341695122183285210777874724484110614374400000 + 
 (390193275783817665823884363555328663950701462320818812451621760500829940215\
718703541501656813291731208178044737*N*s^97)/25870803308802082856386211058564\
79578653364217656591839882354225610954919470585708666268485018571562711367269\
7485946372993795170989370978643432850651051045608024964500000 + 
 (153973364330276064332932153541268930980865128795218328552235089356523978851\
592268890890477643304311688150751791155317*N*s^98)/41240830075328261818500895\
84589636003703133977198898953663963946074933613280908135456768022322146374356\
1759541816617098909160035840982740648519642907067443448898898491075000000 + 
 (947806992507592742658886715060020338430140140040253507867144071838929367664\
726551765976156964033662838396312785734204673*N*s^99)/10254410009431040432181\
01432336390844364895094820662430796233793186126183202105427616428559528628701\
02996443371523912448887174657122814671062529618594970270030583566380982516100\
0000 + (267652972482506430651484847335190665158040970253077033469744325457490\
415039743279604644184901054215579939786256668417*N*s^100)/1169580075966275531\
23180426693056702215147195955701047290228808703937678443684378502302304706686\
51603835302590260807099650740303697941158511560648991443444513072087205382000\
00000


==> anc/Data/moments-3loop.res <==
Print["Moments for photon polarization operator at 3 loops"]
N^2*(s^100*(-6551298164102008736884050127102421463325736655120743797478646637\
63946055596072603147301396177699758456985026176740253501812391036671016452579\
98114270533706135329471942131948685362268812654087675673175101910107851786454\
2213856640706286534944133753742714200280871816562480337276312562581239121/390\
87572841816136883897081431807586617213346240803385315198863811293223781856020\
92852501205544619171447039509709752515831042330149206676624977322244585024709\
23205688993025216412167429131768580690902472845229226525779525173542017665180\
59751514784037751342368852122268924174619965866493093459346739733449414783052\
70709514861283235909852987392000000000 + 
     (8*Pi^2)/
      13717763775419488297247475138462573039250287521754543501743985 + 
     (50089997834556018048089708320121754652558433677786343263481196501984073\
02809760149541247194190794991160873032521929290822087*Zeta[3])/37199758713210\
46421791396893426255797489673477732965892769544363921893828981493826557549873\
95843875308258365225505285592718627801487110325453139755636388541476773915578\
37751393976320) + s^99*(-8053886337911351611455364329691503418785193319960453\
17002276702655924704879050300117716620391352570998945890140046521825214087761\
20319091120374668122473649414461964154983353927964031739465475279535896678782\
56468961581978618002586105137045271007976758086878119620563120845832191516660\
56343/12094630042409975645000323650756105486061811690749061017426000428445472\
80281649959722839056758925279530780540892089797596706461041854191737648825286\
85514895996569775016409494034080951502502960455272501548595336673673700474157\
31385964898632641904794650807839093126216468806848245338418778066150006301684\
40035073629667996159602323611367505920000000 + 
     (16*Pi^2)/
      6825094292203784817842339847215368852040783446784280264414495 + 
     (12695774441050298545287485468920841703171259895928319457102568094992911\
9613529031643555520514280744992360407668255232980577*Zeta[3])/237413441695638\
93466281261193684341630348272252764964998086878379579641796866036542425539464\
42914438576947631925185962164007327018911877134526874244669276594558225070126\
24895442944) + s^98*(-3100503076216921025360444684184723267225805695792478802\
48693565494771450685190820807648024107210339761709525069005279571192329358702\
74302472884578754409400815582908359071449996181035069860493693557063115545184\
77021384158894171221075108826752134271749859022608936515947831005678690557/11\
71992253247705843552361784884095923764397496942731283865627900910540546214472\
67651556191735066981409043452221381584957698505687826696843848462763836574256\
91896269826783792443968178542694642753133856536308933071072702893763752556288\
15947060589256525391338971014825340215268743196413617454603879136407225945789\
025026041194785380761600000000 + (8*Pi^2)/
      848892324900968260925664160101414036323480528207000032887375 + 
     (10588419491825418268471561597028257987863107049612160644981128435363265\
13645958639784411099875723652835639927473232051993*Zeta[3])/49861808936977874\
06659730823756087351108247997880430692667511210832808058147682442153578645394\
65978699028905594848536908132351909162410439294573048685416626519879252651777\
458176) + s^97*(-962196783158547852299323008757270303764944686387721812984839\
79569371795407668304293992679211574987863929662871595816942553208786069622417\
27760066400919948154900832885720871614579041575474943266325141322935038867006\
39360164310459336149592878163220547178502614494488045660242957991/91557152119\
75455051934285429880717056983456275930826004151051902208989937013750186200583\
21184746676916172370771137979129047338061796843666838747367991599935666282053\
69307595894251498387288957427924406771795342500816832106966925396874238651539\
17336750346313498491888529171534710471633205415871315397553503802030913368789\
6837980160000000 + (16*Pi^2)/
      422313267161788230309752521859497435155902373329110569124875 + 
     (18775586733065682242927747007481997825013071389737271116389755515672346\
66637144732008958453018041982247102532823627437441*Zeta[3])/22266692300120839\
13046567852517192468038155948830253717526325807181336299404398925409264124429\
17215097041228628503092444605421102291974862748594911947826258578422640588496\
044032) + s^96*(-145517326699562989905217965460006832868506171589501968474612\
32177419215393812564541146142364950996773615762260700313250049204889200614737\
70545474961989899723080942891697460682453143298423130150502494444660003297169\
5814278652048820931466028884639896624419548918530889358673180019/348585893851\
43535162764567681752535803588916668268102113706413613693901081093532177453657\
91612477635500578567815521443459465389668068790961546124400278818713880949543\
97519207367391097201022448637785231687488094991454916335771510835030123848128\
94289103882623265431432628547412650591299694279541138654244109269581566050559\
0136832000000 + (16*Pi^2)/
      105042386248363569975522200868605961028625463416885369985375 + 
     (24453249729592937323677255656156266029690820908011512952724336678790052\
809727598592530077298392257629187165895098312955*Zeta[3])/7303975918502618271\
47421507386145608072497265314516214746217462524337117892726920237340621883983\
36723490562342995391148652199986693712466693540973928527826150372937400162713\
6) + s^95*(-10903937320980944334490398112171520877222175405538022590337330283\
07699221622838324196567032399798909227280180656255652970603686474217688266858\
44681981613372024993715356157531026228704152494311867728880396543410053313536\
578042510916390413388584828611091171561406413077705257/6576225920687112492886\
40678666512548873192961708518517965845376387694153308906963323715408575654619\
16134712377293333827749997175837134423010135812181552934034631379067730859395\
45838551466858304958176753561097663245745055503133062756574292839990315525914\
84036418190214310117069026268958327777575698021479811670780307046400000000 + 
     (32*Pi^2)/52251853672262904039105915303870657537316256161219901992725 + 
     (69336965305648619209414207779991308917931990955321587912940564299780282\
06848299473569181494477943806596033746716014919*Zeta[3])/52165595617095755341\
35888819571034674469914356920624782123011158514513998466547750796048665876818\
8314341946613862733246127078906047135446163580424940428441063343766907125760) \
+ s^94*(-15498641852844117718358906626651331353510424310167962302187768003041\
76340823658931330466895532196810023822335709197257763731982133544560024121902\
11894065490408494940188161631292631885868857765476258048948159287330026066851\
7604659002285389021450771210371456432512208929/235351783519231306104445624044\
42547231460371593229573760009128351537926605495395369260180183699575311934683\
56415622476498583406607229573231798871371516465649224925977890961506525023987\
92397599440194409199322311359292302900388683591803084646225669956737713468496\
5589930289193157287919594688540226718379011160177377280000000 + 
     (2*Pi^2)/812204979361599544649314745656020583481599836702900030975 + 
     (12635034674234484658042145573721238623126915523255175054419370885819584\
81273521246883949776000780882883145727501412989*Zeta[3])/23945791585492679879\
97266381637056611286786514354231451804702897505848531037818446648647407125224\
488005061683957019659588904435947687280925360230032534045639695541334966272) \
+ s^93*(-85205832512211059446663202394260960137393925980329311650699755216587\
41053374654133568852832846551035127080884773096147187187580723590232600689063\
79230585329228113979984871705629145824317889455020732764363171578336444001116\
00236069900720069709711079344647392137/32580407202922981013275191115557393146\
33914998373178497092594759778813980635772790431916650812453300448856610558809\
11099590262927582426383803307032843253830679669212371183206110394472960440658\
48756384581629747877249415637843900795606214279188025828234010442643780955539\
881399123229782446497601534488280563712000000 + 
     (4*Pi^2)/403976298635350558856989009619486677647916149145421481375 + 
     (29970424540984663108663980487139326346099668242971788921616201885555742\
702482028485567699424844945597521806697305*Zeta[3])/1430924521492409041516719\
87775460339003209586544710760432402631742492106090837343203367408062220352602\
51038448360976559028876211016105169590860483384259740157641490432) + 
   s^92*(-6676453224138374562914399359698427536624092295004711798765777858441\
87580886510981977027076272840485876862277284277725445480374802507461069764919\
65477203290393938485146690545446445628972555425315037214243056827502463136518\
0064059755264549277381632208118535949521/642879935123533868896827525905094391\
76650723858079185400354752604171295917363017581377248446355303337327299435805\
93826401713877444698407888278752340608778502507441069565212996789919391486172\
40545250429648024434468959718885806515102394900537302058661113778179095169300\
12033639028535121615869972464777276948480000000 + 
     (4*Pi^2)/100459714475457546382425838370983459520910365131401109125 + 
     (14554673306932036413131204980364098159723265278019500122549058539420134\
4182799386718023828663855080208626047284557*Zeta[3])/175079729228443030433454\
91656510767001977313305583738769374900386376227128941162196133578734041901659\
684632215821409915461477288181561616669745537677854871658642276352) + 
   s^91*(-3988065890369782554471461099330572670520099898437969042127827583484\
27709681286494255065002304283853877193516001640467004375480718924316010786123\
31789674649284637584277066978561249218265878991190283604946021179482817181546\
7627759482656868131936462578516802443/967113647756204412434139719460947927043\
75407300904428938047715672247981043214605233044323288873572691896252226526444\
47605402234757708378303806370142518313283387437070952320395845013443341599015\
76418434650163354941358488208785077423290195531369925469017244702402875162417\
5927496155698947685574589963829248000000 + 
     (8*Pi^2)/49961248375494929484308037264713699120024940947702155875 + 
     (31544537290524898769806282949546595735220348671623008255364121630122290\
0647901692548564804640999180608433067999*Zeta[3])/956107050750478903151591201\
21349938684299168641099911884315080831229306084543866244026331456047727376266\
19029024090011686646316982389350569551104234959735919476736) + 
   s^90*(-1377363459406900884298727665601077006547564310584540900415751037070\
64364808552912657008241865647568041043567823964356983882270319008791367678727\
02760231147903102597572652215124736595687180098288344146805738589833852835517\
4533397567404250276762814607279105477/841259240950834504319513387436606245242\
49889750235840624581478684932710070140123188729060960408766910713883410941902\
24222509660223967183303383151957326728903751926066501011320294592264853187843\
62907558608473115033659552821706980082512921935707419012362244790957988225997\
012600412583134440463449823641600000000 + 
     (4*Pi^2)/6211398446683153395346404632910351782489587252957565325 + 
     (66977507441403871039734143343874958330266147682407092200294337736062126\
665264029396784377725723226699192249691*Zeta[3])/5115647216329330359604512475\
47545422550918318566679119108075416978506678026793329004173144422091593436908\
121124893153540926330545738884296913016588253894058967040) + 
   s^89*(-1932897300203981133748555195002610502683476400972137671508009076255\
61063793320291905558269120298085994117648378466480621785953232751482094651487\
71250301632722633015264843735799607209406242903892916604671413718818116658229\
7259495598676908569409879848448523/297366404364977566033617728263900337908835\
63599425785738698079865844011503227326887146835911453108249226439091031089167\
01280121509359313098838461011953075130623337092460639193774561782572648103772\
98875792589900905517620911268097725138935860517925922677889327948590935170895\
337943100538787356548792320000000 + 
     (8*Pi^2)/3088728189334245677467337822922633946483893114858680025 + 
     (92841368465958513126847942566307566771215954301704648212748957162838047\
71005488371800675288989349048363995675*Zeta[3])/17870784508735009740526633255\
20863689285665744509805980700613700012476529217994811768805338455193157024464\
6622629872543685137815260262353005083339148845272530944) + 
   s^88*(-6191187380493068087874962057878306360221522442376744483800368863765\
01644485632758761169531084348285258484889265476135231499850041501978472476000\
01975348090339547559926674536007592695782896540987947336775817819214032900765\
47313986850109673041060802593161/23993599451229240653987649191602882798832447\
25321538807510203234437127019176278394566254042319727552376716518984992968812\
65952337899344424865157450173888150886061237177484409556517773455656519790820\
26268699554116304009096540681239917927563394041560822445762498408156750670911\
41621122999417862881280000000 + (8*Pi^2)/
      767915848177022406000166862052588550230802155627848625 + 
     (15759436609321127911327088726044130329446636779752454073116573423996524\
35887754083817966366301447110463983509*Zeta[3])/76456683939704665700610920149\
76901695733833565534606399713083677667898720509139428051500799786695010605963\
76681226180563884461413468441204625432400922939490304) + 
   s^87*(-4639798333083478050282912229585262740913629946986796874609927594257\
20187360602704149690402500921612326105072799766586333809642158720106090540882\
80545984683228489449240026796372240221752374486759297565963215090197115800256\
021397267567187023790266537/4529979080587526960386845995492111484933650731064\
39133776872680743561184161300121127599131173731940880560993803636806601573513\
48892437300189447237777916410675041672482468360627908241018740782531968632535\
69061092110760678218086207694498996676551981254029417810194639338333622773718\
217308241920000000 + (16*Pi^2)/
      381812907752821196279412573869722798718108334362449875 + 
     (79588009717383326498633479065355115273542601657439387433799468410801107\
550857139578329940301618049023589989*Zeta[3])/9732811575144893375812657083853\
86249047556839520439705534814402425665177045557571012908556475371874130661718\
8556683889852557779494959589790178351023822733312) + 
   s^86*(-5554017817162870104458205667608473174791388239723870021665205533080\
98512536660662069318141522171694721342318236940557557535327994190903988667601\
64252499739821941513962279400820402704239856082547135944860891533324020679149\
140527654463455671437489819/1366212088902053425340107994155355371368364931386\
58774210670697635638903980811670758365175862286612498480615068588837854569554\
03602932953156143924124665831860223291280708477092225471882569124452344399661\
33136700422636870228956068590601489091368053909234014754730514259998192625630\
767849930752000000 + (4*Pi^2)/
      23728485792548209938268578037101416869486958632694625 + 
     (19285875749343194161409100556897080009662235138951716119524977578041050\
069244865569574815637610863092097351*Zeta[3])/5945524828933920401342356710141\
90489215413128106893943843429177770036973708573848752558113409338623871629850\
211456990817546148740942255711062167123113541632) + 
   s^85*(-1878604679383569969667621841404354276945783505203065190878325345616\
33847520110763931874215841897140964330088663203556260308222729247905019861463\
02630155874034850869190679462078143095802903526621611150549445560314441185384\
721018818909308236877/1164391424953436556818535800401903773948656553816715405\
26259840559707283369053542179773866291901466316803008935556851476311626435066\
56353430665999347715894100044644082780118161047134544191277163908126412173368\
20205290886565224797567142631710286197278590774317661338881711846193941708800\
00000 + (8*Pi^2)/11796447222581110083596378795587561529402088005968185 + 
     (23358284116901884793563478808988310843709034256206585029670907692266391\
13050507410305378727581371482651467*Zeta[3])/18155042659043976846560653356030\
07179798155094786634808867170475030318206830942625002133674956254593159810527\
1842480043834871209117616861222023346142576640) + 
   s^84*(-8506235218824338939089000145951930647719155804384225146618528072327\
18810944523476736100944723955293507498959509714617084822876324954239534906304\
28672192381397282066197730884324999467849616937809613940800918856701532065647\
64907153431589719811/13285979900858651285429201428188383632917966610470113529\
13936145035678423012570493917055314714297514446439812660758089169074302361877\
45190576222226454801047500725540204341759910275454643493992818256725204441511\
15127972427625818409775856171484973422477825235239660553448960958434115584000\
000 + (8*Pi^2)/2932064916595304818466151954972630900371617250038335 + 
     (48479904226538795373636382037511422594310605303714737799563291592790172\
7560793544350407210663684287002525*Zeta[3])/950101623941855177771328309504210\
65393088035386399955514752531958990283440645678955486914429759368161304486006\
8024310610425308712443235333728605132816384) + 
   s^83*(-1085770311490114554835406146482958600040398983712731960296144793100\
12317488735404461962168827723977071932945976724492630855839420391116995911348\
50736032805716435410443507202554318967680362874563779363919909762434086963181\
7481442753530305479/427393134832720180136113962297304389009979675262735651850\
83252360614540299120541815717104747498854487242483748571177299696818700910073\
49555302377185146256926538477252906226022205474357882708818918324955976889594\
6382242266840484555097840401542697839226291217882908788424902759677952000000 \
+ (16*Pi^2)/1457459169067841576430543369430839921237353603820225 + 
     (10267613308515529186564554811810029316480187952588955588178614721553407\
579261384161683356845424015609791*Zeta[3])/5074314859579236524328307612306357\
62133778532015391598652933558147617225104284206206819420195882042134510620138\
3775066131109611923364087693386104963072) + 
   s^82*(-2612947162568990444812306560990210232412573202514496368970203218033\
68195057304786695128792287631228375482924937852918086455788894849931678283927\
33849233329273554412207873338434237191896865408871974636469047431685622741594\
545665137040065723/2592359909059331279303938862543001612804455797120221178186\
45158735393583638906562193254154192296679912051979623246098309538294480335141\
10370661125441429568254664522118719694294603123791032140141519392653019386692\
38119802166231574634677040206288329663531999901175376317988113848729600000 + 
     (8*Pi^2)/181104393789495107130422548864187209147836838344525 + 
     (35489441402864867667332489824078351265794180716084292732590924260415480\
39123838569867199461661205657317*Zeta[3])/44233928258557483521784680107277249\
28593533624230557521921391045510766739038055093085668935796845583454628368321\
78832837793396361852432874760092778496) + 
   s^81*(-4372571171163488716879146970552929345398352964592055105224456677162\
43595345118099718352920637679570798357141072454063383349545440570059316693348\
91004250887388564980091954310754289519959072757439283465161106874761254220932\
296710372999/1093501370845777004540524431473558043815050838414727443051245412\
04624411778602970156585550128177524610510522655639531724771139475099613946247\
22300507053328569425442327970542283917425811550014840161487554805012591115780\
38400794996157533099782497817377131469168150824330723328000000 + 
     (16*Pi^2)/90009968170826909531886656022320588977667410674225 + 
     (75103240573885553233736310045478644557521546630177983148360257217670222\
3918693951859706226009352484121*Zeta[3])/236109549417462177430257879478868892\
07741303477278676178129376269506545975095944797077420172257838587370956015170\
368816441858833053337034878462459904) + 
   s^80*(-8983102754231653000821333890460001681711431971691760983821416784275\
43642049854609061580454458608047870859448120054526191070382907847299033770302\
07566473263760030924162045005363334987953553233092373810440464894729908013095\
2803/566330931628554212082037318581751780021381362761963256692036442796122362\
28308831881121819473733073643018913149116575832781548293268019218584248003763\
07809420042637123170462865808960733655429292975128438599915330398069389695527\
900232614590457253406927826612532627374080000 + 
     (16*Pi^2)/22366113303053959338226381193425116048996144470565 + 
     (45390974377393008111718646576803513373045113415862567658856803949528392\
738030483347885634435425581789*Zeta[3])/3599766297083128541811904305605244896\
31635223326054485833446536906800678632654223070122797509508917924367542994937\
201202631344695517930399381585920) + 
   s^79*(-1645349478011208762788138516365500730685148068091798920971380389457\
93449488810862522916346716654480305019691288547092962702629644877278174354551\
23934450403167946380997687958684427768675213335531494403283550081790799539660\
47133/26152203070094785601039678244101830781165518222531351560396476121164782\
53325880045005833829666063179435092365373708112514415652476499910919164701250\
37318157229126875060659653227113248436891757377942317557535867159138172381674\
0833788105358529201610775848857909592064000000 + 
     (32*Pi^2)/11114448942008409241695318261763401226801765043655 + 
     (27421747616006934867257186914171076974078406542480875296950934569095604\
46079100480185330130017225743*Zeta[3])/54865912097548922301482411517644726780\
50766468329417527744436903740990716869174860484269677170702090791796654974759\
790624137706523006946993242112) + 
   s^78*(-1346507996697430558258637127153340264821952502095999465588383589799\
19178437255948105529273871220986363128082210821146179326533331386524937432375\
48285614443993857682396035177432547516223244741643808520051975586961201901341\
56897/53964863477973367113256478916400603199230434427445646077008601519863836\
97339117553186641235818860528993047738072731025823397378126110927293514462897\
59545403806134821553742141579757496774538546970357163213962900487110514438375\
092686434439061581284763270399251185664000000 + 
     (4*Pi^2)/345169221801503392599233486390167739962787734275 + 
     (24531665502657192864129136900360027171769653186045028575388986443684904\
37977644742755946687680995*Zeta[3])/12384866685213592226550526119174548942484\
06245564105986363801284031061786030790803880736674189007434847343448015694766\
163355214960655142486016) + 
   s^77*(-1542355973850051435338747441701522297147330973710247560813081921026\
17656871274093589487966046678533654463729025843920731368403740093322106702663\
0561018049641480140145518382840606036165729431543961254953293488591766443/155\
87832272297472939962921252290991304570738390655593153576127795584650731433791\
46449615677416271446090567935178536190628416898026597347780696874297790485295\
45043307551758681533047813514716830160065733855991778791848639911996262992770\
199960970022854066176000000 + (8*Pi^2)/
      171499173096344452926663178772473279604152396275 + 
     (18591411097555793783417346814481856351374008754181572387316177862463331\
08422869514066695076429*Zeta[3])/23685856927983089545776089589550347763249287\
84139797728942306186579908280139535482639225086513477019271134867284419907340\
90588305724801024) + s^76*(-4582443220624551590935582729022021974917657036160\
16743119904369717107826371888805697089968827666049881610830455119100668676673\
42868538103608580939539992049704664079260209699248240341844305694729483015131\
26262291856387177/11680064700348613138587036038435108566881071894308016521518\
27109690153790006507866565783501630528959509246341260386084582022417800855850\
15581447103230258885737084810039796484428530812240236447473742990702311707236\
270695767173879497344150722862657371082063872000000 + 
     (8*Pi^2)/42601705418837157096432254599531579009948684425 + 
     (16749811804925504074829816995991449628588992734480799545078214264973089\
748366796892663494802363*Zeta[3])/5385874947030447058970489416450113599560482\
48269302682668584237592853712492027861184707568578898802080525028510243237848\
749139806803460096) + s^75*(-803253767792083649047281903712958459291265510236\
70788631544655285174430138063699968002791198623871342497660970239514717402583\
05217644924476549266963847496509929221756059750526621161895531452330104582201\
332021946603/5164131276038221548659774052654686490341689159347856123080364922\
76569986654062389078623934597838666358316912691794831229056847550770265728063\
13640587356611914731660429073795991098234832180453472799066493665376983661532\
809921375023813920488717864140800000000 + 
     (16*Pi^2)/21163427853228781267259894220412461830748701295 + 
     (32466084727149419554930737618716940003183861470550420000993599924840551\
8343886749365455031089*Zeta[3])/263514527729242244254332484060958675174598979\
64371760730420237934161360909384665921371916755613742550237606068977179546662\
57039595929600) + s^74*(-3927910197852204492531182447255174897431660213003030\
79792367040575921284974105925477049835223737890804685449181167245199881834947\
72431659373410696473927758796951188988533943133863491807790750274524915833541\
8003431/637019811408184937147000076387266008210045064139999438831602279003811\
39964105616908958659919638266704051153850036858280879767390343558458456466959\
63754779939694737439317875375959356976885973490665993707644568569080677344804\
56963872399456016442838745088000 + (8*Pi^2)/
      2628138099420567608352535883580632514929577285 + 
     (21916570718182448299095428624975789617624998859723325274341061305303290\
14686481905819159377895*Zeta[3])/44909263756038132778374723950267623914604383\
68231114616602527822476469507708465489145323025259748124319281713088716902134\
251391117426688) + s^73*(-163295344630686949464168664336635636550593825180970\
87184340770368969510582082549729770261772152981838924940164077988714683239628\
14078859483137743440815444874751227123023462132345187241076435830054364825006\
10387/66813452129950624172333758471274298431978949236529015363875330621723487\
66143326582311360611162440254298149283333765820671413388679287136669517284951\
35164915984745127250121292811700883195483837040757555360712489846793234243241\
00977053768173486080000000 + (16*Pi^2)/
      1305366605672467355141988021646009527282902625 + 
     (26406488175843349066332776747481246644698336286221556691483851479632178\
942463873923185402481*Zeta[3])/1366232991778031522057263589236504494868304368\
89143361741525381334785464942122202575294738860781477710748951920123161001872\
70162677760) + s^72*(-2394548487203757327240413060867181786702152840175801886\
76863953353360059774350903753802119355838304134761291040825926471674598108043\
91405419895413013773137552811320279423195607514155567576335753716886885914849\
43/24720977288081730943763490634371490419832211217515735684633872330037690434\
73030835455203426130102894090315234833493353648422953811336240567721395432000\
11018914355697082544878340329326782329019705080295483463621243313496669999173\
615098942241898496000000 + (16*Pi^2)/
      324151438992491893558748703361760755097096625 + 
     (52999873461548699015724405577744802544615281989242734628568625902522778\
20158559777972085725*Zeta[3])/69247425610667351117970894248973515493325015957\
51101896488272752585016716244549993542336079245088596298234549376105420642862\
95916544) + s^71*(-4244861112004702827479899229055740213194650269016285582630\
39141916436207233644923010140527087870751373806243354682110969350451383600750\
648056963117039247493957543994872336441560468305041768807926802110943/1105890\
03128228654946262179673057300105897360362369265366583902644537022744692243483\
70234062437831459047519338145136752965130741325620922718348260314075160818073\
77395474909449171909565670490990864601356198213204857642403077398387464475770\
8800000 + (32*Pi^2)/160973163581305498161827587383731531442775875 + 
     (47843469511548326700845431032843950250761978387606853556691816057724929\
2995663609144629591*Zeta[3])/157881742213932679143987166073879913957763037420\
72230930417158324820585955225710258538291762883276232850220680873607472547138\
371584) + s^70*(-296246119138453737792088640479009822299636910475914838870166\
68033575215067702023489205526732566493951318673977558709024464875643510899990\
0383723385078980323685355489009564951951454642919132395847389168641/194788627\
79968284384246694845089759695549058253151071579351043088501079169534577764363\
54538539903611707221842173161210091693391292704345469334956033757417141995116\
19240833860398505028498401874489107780800534832394874661999934122905042944000\
0000 + (8*Pi^2)/9991437739529306782458264044507474365413675 + 
     (54813123653428323264154020118461558525632051507829128685450215657285653\
84689771327925847*Zeta[3])/45692188562781983159556386091225134272939331686491\
11787695492472936692829025384022343707822559312048866550457516961452599017472\
0) + s^69*(-29451348156392823092703468655378318600717936875337598388268414716\
60679043377707383295223029304046421422380776111909758593640826462820477179491\
70037158597121825896950892617991640601833005613626980051/48880551110376570185\
10252467195738951419779818351170081951028631431137806228229427092127068894620\
46908016290358478751496654564252068484763501496507218902538966716782022810232\
343350201683858560194699943615877346602963105561687621632000000 + 
     (16*Pi^2)/4960783772773292178703054175944270489121475 + 
     (86495370175231566339438607480985892466513846624312224963962914286440629\
2236915388139209*Zeta[3])/182166366999567818602430611540455674481713692978613\
2702467465627027739108837512721798651092343592914013446508087206555687059456) \
+ s^68*(-17765580300706667323019280519777142623087254845773862881242190540634\
58427801356786484331698504972025940088234271164786397442505264723490824755646\
3013720251145294870159466351078687025733649355119/744370881147685339517063628\
69534901690942501334917758107484754342298397317092988726186664440308128610497\
59830656399296921631244445992383304145760169068010041356236521933249893279508\
441962953835287883247360916542440952352368230400000 + 
     (16*Pi^2)/1231400227284150540812814866369145156874125 + 
     (39593442524654583546214364747603185381045208827099322430506799062500071\
88378825172233*Zeta[3])/21071159005189174091592300443544576894530399269486463\
86469818034937168459565742414817790608276592470451696988329761954594816) + 
   s^67*(-2253839255469006566775704806388725599161801258422843025985320901375\
70632080262692975808121813275732922779063815164972567649857385547641156766350\
18508674083917013680964216563038059420621776107/23843647012204230008157874476\
03812174572901567007370620772051179263406512444236904809525016092631758633355\
84171835077566056328060756074117631002133570671327843181630208481410895378794\
5553834011701855322907312233244012838912000000 + 
     (32*Pi^2)/611270616421628685727224645895474933987875 + 
     (62405890159730710740232588359955914788422272358694526948651473823411499\
07579119990705*Zeta[3])/83937242716845316945167053898069777386903178845504298\
9830822217559271293822302434257466048546302302754325181845860194975744) + 
   s^66*(-8062914184007169427974259069896424158523179580898711531587337396807\
71657605666607746173160695748005716667995954041968603366174461482101019503645\
29956222957497804760224672765696631743766717149/21539913001363241601572572594\
29530805048949724784436261277167007353898636845759909175754483136821926881340\
78454749562825374557233629883381628006758346451875877656835019256153804037848\
2215299324580903117795494626167296622592000000 + 
     (16*Pi^2)/75851098388085311367611817373891050202875 + 
     (29958780114536979741152029164931676651357510924302169884896913511900591\
44368281644213*Zeta[3])/10185765339422501147791199921440005432414597303120898\
0595953117899794764402836181185039682724307936804061524338206266359808) + 
   s^65*(-4339023631561031779863781849855790150955962357284009317421563646790\
55636742000473903734833676823892012214243681269587989502900773627552006200920\
8113088231874137975448883547107377173771/292758990835883239544318971927558203\
10656104824532996604353320457406648668005905742060585276932477524166703258151\
87175738854291328833516798428700946208443556367132146403516232907050628168159\
3043946081496082301950361600000 + (32*Pi^2)/
      37644619200012710086148087141116298989575 + 
     (17966360954666636703982822605975132147862651774386851390308424879774000\
046386828569*Zeta[3])/1544361632867681612725276976725128943090100380705893182\
15023335997941106483383316991438216586021426854141578408007565312) + 
   s^64*(-1259788253799394586199524497313600723524398968667783793770490870420\
89362674726304563679776741443731980210474496705823407527018977385350017506537\
2040022945602285492684329826784432387/214707932563244210683163330010376678952\
47950357761007059565582474649710044066404776046562148944433166722713326874510\
20363199188025903230441746047922681886026923638942636948474062326593094622138\
521280338913656832000000 + (32*Pi^2)/
      9340394237597138592803660719224344862075 + 
     (13459380920532582826281437615948274729767892707330790646949289941241866\
56917410105*Zeta[3])/29255989600822900815117187274356633250271706408320594150\
95160785265244841533667887897509269425204986329892128280281088) + 
   s^63*(-2960966080227399053890703774755785945666121128120550017568040656687\
88450778771577398215492982622196073545461026060409285202849708762099217581080\
9942921389512786728790265264589147333/127492365673762331601059830679545846695\
10468392035200259046910367693056252640105499341923910974328944924082749183252\
97380971037740700795171308455391588937738909690968379548106246970118777821393\
243926096131391488000000 + (64*Pi^2)/
      4634546759113084034597236234729636763625 + 
     (92125965689069734543089049618247720168615316641461525778375516457858767\
32097017*Zeta[3])/50647354156254134046056920441224640303648639467529437672545\
84100911956179856758151100979292772682637911301180882944) + 
   s^62*(-2095504731115946236977752218110440527601247147164096615107726503472\
32998938917860421286169196554650668021144784201283964218964691097889941440996\
5665780878574414678385756494286923/227986694118233236978042441871646116209411\
04678439687810011492105707060300068833923428781473866008900386292014922029487\
93522088775156450653893000902152061948383399383909664635785300319120444359295\
18669666713600000 + (2*Pi^2)/35926719062892124299203381664570827625 + 
     (96490794767885135965193014818322635741376423411586659330822169977611881\
18142601*Zeta[3])/13419384434563061157502260971606528627462460029858227075631\
80402805731979278286347727609898085069758762823389806592) + 
   s^61*(-1673995441883616353367064298678922653885675501804166973034477803965\
86121499855133564403373002451696142211693555429003515152995479126640142095023\
0240027992162307501531229107/460274813298534767910250855963515508597669292118\
50458961363889923004206755607888813173041319768869771891268252688321302652324\
26916234480155259661034729528899736114765569371307231851806710740399475916800\
0000 + (4*Pi^2)/17821915755607904179919787754865843625 + 
     (40254521358721503012961757700995789067936224044476293966585878703226342\
365*Zeta[3])/1416522082700867917358633255460951446809478451435059629048428306\
926348241344150429584245208864641377158299648) + 
   s^60*(-2932929977639216208912910175336667341519579751150711607496788942009\
63423130560021205558562671884231993462440052956226138259814790644344600152979\
942062979043019924706584001131/2038359887464939686459682362124140109503964007\
95337746828897226801875772774834936172623468701833566132661330833333994340317\
43604914752697830435641725230770841688508247521501503455343715433278911964774\
40000000 + (4*Pi^2)/4419835107390760236620107363206729219 + 
     (89815016737110191395566799692906916646615989873788131904562977929752149\
127*Zeta[3])/7998576423265374396742737872366028206028020399724380419034841077\
36189353035859076814418970397156333185925120) + 
   s^59*(-6221048032960396300529238913942722134249843863484150514256179060216\
05431742214433851479699655079838075811164802028292395542548280925990571425661\
819116120848767873/1093038271082109367235158544398190085566828117748707407630\
62087332329741425874206826309049713599443827257475405669100897670109213588964\
1196350865058000912042222043791055028373537649871206481920000 + 
     (8*Pi^2)/2191950744315742881575825602891142133 + 
     (13409002184423846790285264443628058340701022148901218833828159901971368\
75*Zeta[3])/30228154976617190076735880379121866088599258042053138785393977903\
88257604141524715909666786856692753629184) + 
   s^58*(-5632280892130418606913464879109226108755254128368860126621029556688\
69699113271499308989620573466039397993775208114489626874305128632043992152747\
54038868967460672296903/25022318402299037162309049399699097404849754529216103\
60222387969507198668048962526690817842268335738687304551267827819694246750401\
2203286611126448179754599650306741217182177573106222044714893312000000 + 
     (4*Pi^2)/271729431113521844823449454903860595 + 
     (64010704190460452483972591766863515744094734700430877498461015002979371*
       Zeta[3])/3653583610677543118471827720177274728685934217364022053805607\
2209471854898626375421525564108993091076096) + 
   s^57*(-1899879265116111125945660586780028780960807599824083021328159821673\
94473709661818959789510657192392173144412984197549483242298648756771455248395\
632944260730093072009/2134626659678886970563361793257376305191026113753169757\
73282019668807357637079238537740387046957520811147568579780570106818822995793\
76007795052196274036341296508085628882065997172154222772224000000 + 
     (8*Pi^2)/134722995257964612139357292767460295 + 
     (11449506437871999802895069868822927998913462332425006300134374786013670\
3*Zeta[3])/165503794217518554787456312270422614662860947912112152033246997360\
52511856691877767051518332239192522752) + 
   s^56*(-1280723491326479351421442865114983343174116632892000050424146212785\
18813029394254451530288116687503905290743971179671768638995387302766657608916\
032733798755519457/3639886467345826004696862701879101336694758186814414934370\
22785285265321690573265926149629068513759108871353611295535258943043087253388\
0314687078092795625108728201534027712173037884276736000000 + 
     (8*Pi^2)/33392879166504049162746679403900415 + 
     (1948793558545757950394746524807971550614285700521582178838444059907409*
       Zeta[3])/7135905489604576403265288515971239704464715268289105573839076\
6034124716598879639495167117400377131008) + 
   s^55*(-1013413402077748568385569576238611913516229883789910136220199157530\
49643274074151764813353120783464754670832851733912543782495828107822568067993\
205248875965849/7286889835837432798624458505943443938529522410955578785752088\
28222047542893108141011265029115383953182160575822833305245016189386546016582\
865493159650809069783003279152270887501168640000000 + 
     (16*Pi^2)/16551253152093311324144006313237597 + 
     (405977517298104896182772834298386293461287101431597368538428133169861*
       Zeta[3])/3766679638656779873423471089973369557094706756143309869003486\
185293995597681298319931117205182218240) + 
   s^54*(-3257729922275962766221242070539915480189950443608820073747563059131\
21602790265172836389472716903969193958712324593631001146714950116940111640644\
670979033629/5927657994332725116131027270388632544703111420861549854051109453\
91277026779039641834662484320169151961270627592729688850202907228928489921285\
387863276986496082527433813243033812992000000 + 
     (4*Pi^2)/1025298867828789197070867647722683 + 
     (4598517324603126928821554544726260362958941205916295455506819174143*
       Zeta[3])/1081343436934960729212479738748335758017619164443055464785689\
8139599987361764492784491245565116416) + 
   s^53*(-2238259626057116575586953120161118766645838255816548889113942649448\
95596071792628207461918454157341717448297227820418548088683923548888997544988\
49288467/10308213455301776389290243012617664613066494538071666935723356416860\
35688469170814519044188791152305812825235142905335084504281672330532572483703\
2791716464010767225588563102924800000 + 
     (8*Pi^2)/508030970545796448999078564186915 + 
     (286863035300108583029934033393069300667146790716321986088448068395*
       Zeta[3])/1710132442852327759144085524333441153765928745850426801134052\
63004199018877731643157508576509952) + 
   s^52*(-1481223967261438584335173726316822787414146375480196894203275213551\
83026414988452671923234038372381919203751887116158453213767635187701417787985\
5483699/172700682692186548959976100800397137990622683019252675075601562834381\
12829832031344982220569611107048977196716808099654170334160691723241002251957\
0317436200766531563849515008000000 + 
     (8*Pi^2)/125842533988408294706193772780245 + 
     (227016559624535463347469773181512249931747022942582085632024737251*
       Zeta[3])/3431998212928342158145077295832120325739513949648369395071769\
4290722616138412696825777878990848) + 
   s^51*(-2172679993139812914709465387851869952398733520394890931053752726119\
54775788953602721441763917044696061904519552394932251012432123204932040435086\
3343/641458031166725212733618496729573370775132661788590414735599421251499082\
63849275077766828204101083707221993013651879224307214055053225512870610651034\
370917919593471148032000000 + (16*Pi^2)/62333217769959248779703457545355 + 
     (10095394345368441492164176620215875023916961885146655672876045689*
       Zeta[3])/3871482359085081485988474864213667384679614969743064935095733\
49308156514682364781650964905984) + 
   s^50*(-6423881632299314619571926708670163673802753678023781268286366193676\
06490529894068046290412850098170368738986697164157649768000236385146832039649/
      48036503132945466349707196686819491556132706840654780413181812022783264\
11695881453689474577515602808090764136412400904605018904306038563443888394235\
857823690580295680000000 + (8*Pi^2)/7717446009614002229868047124663 + 
     (531518122675630434091562602143257465342509689632893243045457681*
       Zeta[3])/5172161658661781078415975380726936737044743968292416261380825\
359688858768930347105543782400) + 
   s^49*(-1131558199595223131848526986037792329736669403872774824061561675142\
549915259422684798423219019833185559911741419262441892081684598974134599/2143\
67011077381829316691245686849168573278811229597565867088484250567927026127611\
52103400687456576697377624609132834387220131486990247302116552597087379615907\
84000000 + (16*Pi^2)/3821259674663243822556023333571 + 
     (20216416675379759287708423456978850957199360663428541758862745*Zeta[3])/
      49934361205770140038913848852991729976336425390996194254256586179928795\
746914679237115904) + s^48*(-744232818687082595728518131388988937010468631039\
16583464056644219056677223461644589928396162685062257894348246989396675621748\
8564147307079/357278351795636382194485409478081947622131352049329276445147473\
75094654504354601920172334479094294495629374348554723978700219144983745503527\
5876618122993598464000000 + (16*Pi^2)/945856355114664312513867161775 + 
     (1672663249032240270860866611395796816014849188014558003316609*Zeta[3])/
      10490412018018936982965094296847002095868996930881553414759787012590083\
14010812589015040) + s^47*(-3789763188318087970835230814400586403880927402399\
98904411661551718787970703436661126363719591822840825715888097504934066783168\
879161/4611480840938754354834815724206177662896347455533612497071957835512935\
96872968423706956058547984694268940799461544708372316055495284020199427171900\
45696000000 + (32*Pi^2)/468151125258773245587671625525 + 
     (70524588539057764390691745933453409680292513541474236678319*Zeta[3])/11\
23484880836012456834477872286023336439095048912770531723948543991581169627465\
3052928) + s^46*(-39089680104770968248092421540321473479600488770360365218962\
42553399248444063995713729955332815061422133524663185374345812175244783729/12\
05976184933545963932020322044589318839073955572492830866923084097697832055547\
16053976555252927775731556821316911254638474490314655908489471187520323584000\
000 + (4*Pi^2)/14478900781199172543948606975 + 
     (58209012322565502835816098745747417660890911261562668760973*Zeta[3])/23\
56244886859722173908175476830869611376825482522223911518311536030975705297723\
588608) + s^45*(-442448762532160294445486342453075946306143794342970553429591\
0045582501974509374631294893834822731924477811576510063625567232903/346186509\
16115220734548992611177960748422634163516613879896909518797757995566953208878\
335259872933505259593333757881870916309574596161871219261440000000 + 
     (8*Pi^2)/7163245649645906416479837135 + 
     (13387816710340930064027326813364207021352550805202874603*Zeta[3])/13775\
6401164519611242979606227523395374187134881904258530692194474414151418511360) \
+ s^44*(-32974871375790223505280358549687234448291230897721752874332610355061\
1376500362580637881180082964838566866266472202038119618711/654527253519026556\
55971106195097580835434862439403676475590296784338715958478495105305622551163\
4673730403342601218239803653120011765872049782784000000 + 
     (8*Pi^2)/1771555375718880081495013485 + 
     (2798912321987363164590847560254987227041447900473315751*Zeta[3])/732384\
9644260249360540864801799510171719326530101765675495692188500505449725952) + 
   s^43*(-5395826230242251376989739435872515602468306102915399258663235419639\
477578566862749652127507429656597559370527016047331/2717890189413421606163799\
41086049326117401235689923818917783557780505318312128660419444409473875134748\
4795472891413336766969920647856128000000 + 
     (16*Pi^2)/876043867113731908431600075 + 
     (73953618231516771488810686195810693386861233283219583*Zeta[3])/49231426\
612984900959509001560700681525017011302542246649100435192817557438464) + 
   s^42*(-4370359180708798447728098816355450169859379472091048047182638100830\
26059294600557841727646480846918965587985351682283113737/55880137412043068619\
43567690751329049243464176942594867537330560553598678447314490532231487120203\
0747921885913426923875040410782423765221376000000 + 
     (8*Pi^2)/108275084699450011154467425 + 
     (66070007902183758038151554522139748935833525376925811*Zeta[3])/11194743\
002435843112239772964707131716282937970603921718658496891390038900736) + 
   s^41*(-1455211970676993742334479164969176052430334096840096008810327361795\
3197626555852086105207353780459566460379741169974867/472471399925959387001451\
54311682638741574203335891799137051293294724014800183597897492487546673794937\
0281097076458704300598711296196608000000 + 
     (16*Pi^2)/53515271748004028501633325 + 
     (27073367028240288224472979857844335459449224956128629*Zeta[3])/11681067\
65701609339895757560178662003776445291321893583688146899829583249408) + 
   s^40*(-4507555783976499919397074927271522479931572721475936071493580053196\
05678200910958480087454747892236659205861903893691/37174716089491288668199204\
93093419841428505836960997964252212961312806523306098018546148599543133532711\
360909640664673467083763220480000000 + (16*Pi^2)/13221420078918642335697645 + 
     (452070774418002390323200674100392732778293881637013*Zeta[3])/4969257369\
689205926953024220839458325764798459962678319717017441135493120) + 
   s^39*(-8313113802037579726193642275683344636928642346044040427479943682742\
86352608373333153802141688937356906935187341/17421359832221110213012097410474\
36566284065264241193040533247410868087451657786914030053604379381226541147989\
965762301121265664000000 + (32*Pi^2)/6531062930550172720043415 + 
     (276939217779902726173527978499502375711663015412005*Zeta[3])/
      77596118497392971457010602823459901004862429076956275715112411019293491\
2) + s^38*(-51588584333605854474498745271979446908069307262772033567649668901\
6985170130789556447767329760599089697100317/274817696976878051175294291572661\
22344026017358507579009721133107837880459873943072295952853714230202230011922\
8196960862208000000 + (8*Pi^2)/403152032750010661731075 + 
     (12902715518977156963130472471599382258172156793401*Zeta[3])/
      9220301760165518809776119159760713690383903392508875788537434705231872) \
+ s^37*(-23424715088842530651661088114092111824440225052491948013231296350067\
14986352949357882351089944958929641/31732626821960090959810999069073344847863\
46093530301805240574120707901635117724514097809974198116706108248225554104320\
00000 + (16*Pi^2)/199024421231017921614075 + 
     (468753048869725630957651297228103081458431854113*Zeta[3])/
      85480670743722011477866339095489244032843162747933206741233541578752) + 
   s^36*(-5006240844406554559594468059847762142384983672501796820875230760670\
4215329535173111861045792726957949407/172527851059703017618418570323238770295\
92226299286287045723367603971883659240059127417939152024837599056229583243391\
79520000 + (16*Pi^2)/49109922121939487151525 + 
     (217544595496931689160537685912785311413559306877*Zeta[3])/
      10129726054869344395505990287823049708673721988840317638774037151744) + 
   s^35*(-2049002285209381769772318470247316615174635397629948685333693265988\
996518192674354127657119334421907/1797167462526007147765821815273795235267456\
7112891825708210385311239281926960979798598593629821633898701997998080000000 \
+ (32*Pi^2)/24227561580156813661419 + 
     (449766266818779394151326567371173160655601051*Zeta[3])/
      5351103687382437617554733767496071466398935969296700141553582080) + 
   s^34*(-1280645223692962427888417429470379426975332563366991447795865974082\
96101057918620750255905615227/28599906685735672236432256371056525964377285421\
9281343699404251141511237910016430148089530534184845837546291200000 + 
     (16*Pi^2)/2986959646868648259627 + 
     (1454791909620577982209241745373988106603729625*Zeta[3])/
      4425507373889259218842563602307561807346147044877811468419989504) + 
   s^33*(-1680527748524440982217520062467003347923355874971348655399530056446\
9518114566388581309128113/956028572914282578660800940989154767425274762430037\
0481669570346450393946660508712617553904281040453632000000 + 
     (32*Pi^2)/1472444896343699846295 + 
     (399189538401153330875972790799565125282349*Zeta[3])/
      310716535901640697809871576448779487597066594500969708388352) + 
   s^32*(-9438750541043088704384510556062707323327938544384141340025081920025\
694205298921319531503947/1368478640307001550727730211483033892213679731392552\
458798372920273619360594567111738435801337919700992000000 + 
     (32*Pi^2)/362776278809317353435 + 
     (401534921263836057723768788685157262422307*Zeta[3])/
      80033047126180179738906315145897746805305031916916440039424) + 
   s^31*(-1678021046719334390371212263898693308885115230998601446851934107727\
2337401896789951948939/620351645459660679390492710458386577477578702564908366\
148259383565931490638771606209354264762908672000000 + 
     (64*Pi^2)/178680853741902577065 + 
     (46036150369697514630172482836035510910737*Zeta[3])/
      2351614407458706453150883513162149442262955182990737539072) + 
   s^30*(-3387353036012370914152168463546202852276108077192178249947545877807\
898741939475538827531/3194824864660142325566800792777181209580006753021247743\
2624195750148733284128407843294106783580160000000 + 
     (4*Pi^2)/2748936211413885801 + (7894593817692395071597010869422653638889*
       Zeta[3])/103443449008447497939188424332645869894264890747393146880) + 
   s^29*(-1823176457806408276435036527134122185140506039129404150820326709131\
9274714958911/438936165655395383884286018209264365241330691315395511349623404\
27134953276634871394992128000000 + (8*Pi^2)/1352651151648102537 + 
     (878718756301009783743714904664441509*Zeta[3])/
      2956252436911083877796503495376861478009037551304704) + 
   s^28*(-3144024058903651170731992521966740382971680330634030452814317002658\
715724149/1933286478028285615929544878885610135089801187090984742507265848850\
601627828443571814400000 + (8*Pi^2)/332619135651172755 + 
     (22818150965359865277205906476996755*Zeta[3])/
      19730272103967189395749745241669820765355089330176) + 
   s^27*
    (-28015625951260267362269255557374107528251662246493713549208205891014248\
923/4402630955003030285094280986498463862981058211477057067733769966649503936\
797474816000000 + (16*Pi^2)/163490761591254405 + 
     (11301960268277650053286620470670133*Zeta[3])/
      2514453622624724820454435306677648056522303864832) + 
   s^26*
    (-49247087090148904747642298843735342153813022301372692565456356523671229/
      19791147505674155107442184937034193327637050144985800093056322125032639\
86057216000000 + (8*Pi^2)/20077812826996155 + 
     (182106064954805997766327661099741*Zeta[3])/
      10436748752912331630238716151599433184798834688) + 
   s^25*(-2453107577231500698792919069894902352743942148509588732381424308556\
7/252276051779940926526357019133403988876575761504375985551960277649817862144\
000000 + (16*Pi^2)/9856380842343567 + (286396793942799691297403881579781*
       Zeta[3])/4233657096283547987025921515823087379650969600) + 
   s^24*
    (-128486915244059008209292427072497410600430071986377612182656482517329/3\
38370259927063623674240763758295826350327807097139218716518150181104910336000\
000 + (16*Pi^2)/2417602848122007 + (3559154162506486186170966113921*Zeta[3])/
      13589516605354598476873328322395095292706816) + 
   s^23*(-43940879222510993982644705184607019375132360761800598613282440583/2\
9654845496412326794367054115435581736431974279847437537755747336585216000000 \
+ (32*Pi^2)/1185099435353925 + (59429947598440492297148232329*Zeta[3])/
      58698708293861884947432119781980016476160) + 
   s^22*(-962378474737832836719095358311132980417783967246378985354245849/166\
571898107507537738572389073936033583362578933611138509947176528904192000 + 
     (8*Pi^2)/72557108286975 + (21939028102025491253724798941*Zeta[3])/
      5614659054195484647145681022624175489024) + 
   s^21*(-388347033751614938049195521908297371687729944921621678909689/
      17252652798777118314542002892956206129905570142863369578149121622016000 \
+ (16*Pi^2)/35506670012775 + (776598339312003059004440767*Zeta[3])/
      51590661586402047317079011527130873856) + 
   s^20*(-290095347600883370350260707190654691482548369748046240337/
      3310731029358629909333273877080568577139446115194975394621030400000 + 
     (16*Pi^2)/8679408225345 + (475999464780144322170473887*Zeta[3])/
      8224598223919166963592306185484632064) + 
   s^19*(-15391272105482329435496422792594034126846042429704969/
      45163537375622246632482559212183823352572647860934782484480000 + 
     (32*Pi^2)/4238780761215 + (4620286211046162775698653*Zeta[3])/
      20809752253346613854969879819452416) + 
   s^18*(-15378729778113294816890267346154115029941200070567889/
      11613481039445720562638372368847268862090109449954658353152000 + 
     (16*Pi^2)/516924483075 + (930600592054160270480461*Zeta[3])/
      1095250118597190202893151569444864) + 
   s^17*(-875398625755025179727945271007535897907738504061/
      170289640804560232536809842589375540512535623269089280000 + 
     (32*Pi^2)/251835004575 + (373427857960285065133553*Zeta[3])/
      115158134214483214692216131813376) + 
   s^16*(-8464041361044795199455174905717505459865759171/
      424544810870094762557143651884869768590809033080832000 + 
     (32*Pi^2)/61257163275 + (6598204293378995468395*Zeta[3])/
      534790096971284278756421664768) + 
   s^15*(-1160314225235077648816406473897974140480243/
      15021541371932134657960528896515149760487751680000 + 
     (64*Pi^2)/29753479305 + (1038341434030792340407*Zeta[3])/
      22195878048124591647605391360) + 
   s^14*(-5380565075308434367687201279083709608949/
      17996563313473034043469473172890866625282048000 + (8*Pi^2)/901620585 + 
     (5126158995974792245*Zeta[3])/29014219670751100192948224) + 
   s^13*(-146615961019274918023901059727839/
      126819164154962018511937567797018624000 + (16*Pi^2)/436268025 + 
     (1075223272152883*Zeta[3])/1618701792468013154304) + 
   s^12*(-7048915210687636786036682000221687/
      1578194042817305119259667510362898432000 + (16*Pi^2)/105306075 + 
     (4949453959637945*Zeta[3])/1992248359960631574528) + 
   s^11*(-126539775285777147115807267873/7339071999708450145366757395660800 + 
     (32*Pi^2)/50702925 + (428230928483939*Zeta[3])/46369061763406626816) + 
   s^10*(-3767945270837661926706933331/56643210700090945294829617152000 + 
     (16*Pi^2)/6084351 + (331575524130137*Zeta[3])/9727775195120271360) + 
   s^9*(-12165245757445093500999293/47413401813692197512413184000 + 
     (32*Pi^2)/2909907 + (15641077379375*Zeta[3])/125397102124597248) + 
   s^8*(-23818697864446985668391/24060737472513076887552000 + 
     (32*Pi^2)/692835 + (286122897977*Zeta[3])/633318697598976) + 
   s^7*(-7927736038867601807/2073248288647151616000 + (64*Pi^2)/328185 + 
     (4497899939*Zeta[3])/2783138807808) + 
   s^6*(-3411069430668887863/230360920960794624000 + (16*Pi^2)/19305 + 
     (1760922667*Zeta[3])/309237645312) + 
   s^5*(-512847330943/8901623808000 + (32*Pi^2)/9009 + 
     (1239683*Zeta[3])/62914560) + s^4*(-129586264289/573308928000 + 
     (32*Pi^2)/2079 + (2522821*Zeta[3])/37748736) + 
   s^3*(-83936527/93312000 + (64*Pi^2)/945 + (12355*Zeta[3])/55296) + 
   s^2*(-1520789/414720 + (32*Pi^2)/105 + (14203*Zeta[3])/18432) + 
   s*(-11407/729 + (64*Pi^2)/45 + (203*Zeta[3])/54)) + 
 N*(s*(-8687/216 + (8*Pi^2)/3 - (64*Pi^2*Log[2])/15 + (22781*Zeta[3])/432) + 
   s^2*(-223404289/1866240 + (4*Pi^2)/7 - (32*Pi^2*Log[2])/35 + 
     (4857587*Zeta[3])/46080) + s^3*(-885937890461/4644864000 + (8*Pi^2)/63 - 
     (64*Pi^2*Log[2])/315 + (33067024499*Zeta[3])/206438400) + 
   s^4*(-269240669884818833/983224811520000 + (20*Pi^2)/693 - 
     (32*Pi^2*Log[2])/693 + (1507351507033*Zeta[3])/6606028800) + 
   s^5*(-360248170450504167133/973392563404800000 + (20*Pi^2)/3003 - 
     (32*Pi^2*Log[2])/3003 + (939939943788973*Zeta[3])/3051985305600) + 
   s^6*(-64959156551995419148501103/135497013926245171200000 + 
     (2*Pi^2)/1287 - (16*Pi^2*Log[2])/6435 + (330704075360938001*Zeta[3])/
      829143436492800) + s^7*(-571365897351090627148045413923471/
      949667135301821516061081600000 + (8*Pi^2)/21879 - 
     (64*Pi^2*Log[2])/109395 + (13386367971827490465799*Zeta[3])/
      26744850687511756800) + s^8*(-190302182417255312898886115648452691/
      258309460802095452368614195200000 + (4*Pi^2)/46189 - 
     (32*Pi^2*Log[2])/230945 + (31209476560803609727258477*Zeta[3])/
      50922195709022384947200) + 
   s^9*(-20075109758386512529163171734722793427563/
      22694035988228898063296968733491200000 + (20*Pi^2)/969969 - 
     (32*Pi^2*Log[2])/969969 + (4641207420585917965874651333*Zeta[3])/
      6306808238924846491238400) + 
   s^10*(-23549323198178739725820607664017566595539587/
      22529504227314238552338065710173388800000 + (10*Pi^2)/2028117 - 
     (16*Pi^2*Log[2])/2028117 + (152338239678264326716700119*Zeta[3])/
      175189117747912402534400) + 
   s^11*(-46560344018571370954537387356187695204869111682637/
      38204271616442756139695960899632263017267200000 + (4*Pi^2)/3380195 - 
     (32*Pi^2*Log[2])/16900975 + (1922166833534826388313495466170129*Zeta[3])/
      1895884349918125548405019115520) + 
   s^12*(-2120116323780785492961910821694818358644264561038328341/
      1509017789820666943843137527587608212831364710400000 + 
     (2*Pi^2)/7020405 - (16*Pi^2*Log[2])/35102025 + 
     (16883124946855070778748963992725021*Zeta[3])/
      14444833142233337511657288499200) + 
   s^13*(-539417550268279062603373631887889434841787800796250401791/
      336295393160034347485042077576666973145275564032000000 + 
     (2*Pi^2)/29084535 - (16*Pi^2*Log[2])/145422675 + 
     (49818148449842810644987513937219303*Zeta[3])/
      37334337967618472337821914890240) + 
   s^14*(-41889546211649284082721513724124462221369631681145324221215585643/
      23069110669097677760535520027505582623746058275331768320000000 + 
     Pi^2/60108039 - (8*Pi^2*Log[2])/300540195 + 
     (921125648015267391114121443406689564545027*Zeta[3])/
      609774275157518984999177771519311872000) + 
   s^15*
    (-22046551554211924520226248257844425933022554539488859350973888554405947\
7/108047231416867131624631519238664631167314366481277670286950400000000 + 
     (8*Pi^2)/1983565287 - (64*Pi^2*Log[2])/9917826435 + 
     (1117150449226841975290493740275808119216883829977*Zeta[3])/
      658126936080409610433672572089707226202112000) + 
   s^16*(-6111681985299782262647859464184190805853640923967037333678919175188\
32190436487/
      26830547818791846606144397972991374006582305039110426152064212008960000\
0000 + (4*Pi^2)/4083810885 - (32*Pi^2*Log[2])/20419054425 + 
     (665142311371061215981764945432602964652418675423*Zeta[3])/
      351001032576218458897958705114510520641126400) + 
   s^17*(-1269789205806504076777234030758397133377765119991826671658512653011\
392279418132531/5022678551677833684670231300543985214032207503321471775666420\
48807731200000000 + (4*Pi^2)/16789000305 - (32*Pi^2*Log[2])/83945001525 + 
     (57203996774246899416169124207724004614348595093427*Zeta[3])/
      27199138838063046069896721619853834854386892800) + 
   s^18*(-2123717974376746110873968583018474445021385619706088787590799407056\
34943585239567171/76087661076460974121442103257264303956140430972875305767940\
602895479603200000000 + (2*Pi^2)/34461632205 - (16*Pi^2*Log[2])/
      172308161025 + (122361349471843307485707146029227258356200553499113891*
       Zeta[3])/52697095174254512531058084651120448037881223577600) + 
   s^19*(-2428992503962312308595363764086472317290633298437742047423550257900\
257530142916693857877061/7919797857295743193845634326958301475440385600141898\
03471469402958892500579778560000000 + (4*Pi^2)/282585384081 - 
     (32*Pi^2*Log[2])/1412926920405 + 
     (16606248421265774739400697937774481175103345005507401783*Zeta[3])/
      6508553509241259091555244139366455336608487964672000) + 
   s^20*(-5230152231163222826033447574943603275547967964311888944886603128633\
2608311626997559544921784213/155861621831580226054882083554539373036666788610\
79255332318517850231004411410042060800000000 + (2*Pi^2)/578627215023 - 
     (16*Pi^2*Log[2])/2893136075115 + 
     (6501251938073276340739851090886517925202170404797058931473*Zeta[3])/
      2328878782943054162214676448413306200444637148086272000) + 
   s^21*(-1569577342536096047329036525997783316752152256684504471310205264891\
37344556676161312198868905099863/42918649946103289447333491983134360004607182\
785348259549942073362599912071236269344030720000000 + 
     (2*Pi^2)/2367111334185 - (16*Pi^2*Log[2])/11835556670925 + 
     (53389457205558047438678464981289966012130368090662803898409*Zeta[3])/
      17548656124424232887088114342710551102779018205389127680) + 
   s^22*(-1948410401886613785022195779282844219680116693848784575793085241325\
4116807480688521427133473854174152704407/490614143378132817879830779966743724\
6238018932296014606270479056859778006236513453345981826334720000000 + 
     Pi^2/4837140552465 - (8*Pi^2*Log[2])/24185702762325 + 
     (8571388231638350115366001256696421551256537004563169340323444241*
       Zeta[3])/
      2594393321434878590027106824426327875034850051484728636211200) + 
   s^23*(-1568579105766633417982328890733577953543073586010569629686584047793\
17620377339872083740690076865390599936228219/36491701579322472400149857111824\
592148891248890456582240908686116593688454823323920043654788574871552000000 + 
     (4*Pi^2)/79006629023595 - (32*Pi^2*Log[2])/395033145117975 + 
     (34093111947095023500812495247696335265483920114104243934320939801357*
       Zeta[3])/
      9534092481846493106692499789713596997325339003429614340014080000) + 
   s^24*(-1495593248894298803859563215986654700847359709547969924688624761503\
14690344180137716183732506488665557946660906762573/32244067515489336612772413\
74400820962276030751960743606806691505262218311868188901575057337118475650334\
7200000000 + (10*Pi^2)/805867616040669 - (16*Pi^2*Log[2])/805867616040669 + 
     (588624033503930647351091574099377640744634761862862893566843210275267*
       Zeta[3])/
      152545479709543889707079996635417551957205424054873829440225280000) + 
   s^25*(-9913422411581859282826276011699613803564922608204268619894438227073\
18555573246189407727676373912548758540288288138087171/19862345589541431353467\
80686630905712762034943207818061792921967241526480110804363370235319664981000\
60618752000000000 + (10*Pi^2)/3285460280781189 - (16*Pi^2*Log[2])/
      3285460280781189 + 
     (6919179048105111421706773832986188945749298159741852852065838089054263*
       Zeta[3])/
      1666427861102879457213894583934492429656644080709794109195288576000) + 
   s^26*(-6468781879268390254071296465920218535308436912660993953168525984887\
75928777577520782025738091571476977421742134112882413427/12076306118441190262\
90842657471590673359317245470353381570096556082848099907369052929103074356308\
44836856201216000000000 + Pi^2/1338520855133077 - 
     (8*Pi^2*Log[2])/6692604275665385 + (239292636179381059447634293156241086\
014661140153412951710030053182364476883*Zeta[3])/
      53698971396179187629260539072705084053255698856792405374708979073024000) \
+ s^27*(-34330830190443972649200821470593654061069812034428171007550635941121\
281833748731483889246981135013701793033580005442811523498751/5986266319181239\
30941223325735758499410006339295002828493712721746680691960753648136981665727\
4096731680367907438592000000000 + (2*Pi^2)/10899384106083627 - 
     (16*Pi^2*Log[2])/54496920530418135 + 
     (65217903564647770975988222166628137102103352093275885685793270488727059\
90137*Zeta[3])/
      13669844974828985618527235421333704340108133608240235794884194876784640\
00) + s^28*(-1073711761140701347967329541355689154470188994032863070443384840\
631638794046232582757820150405144860796395276071248245250407971981/1752686808\
18387341317002341076872831432197192125000553791080992221689337300553166883892\
135436019644226317932258394112000000000 + Pi^2/22174609043411517 - 
     (8*Pi^2*Log[2])/110873045217057585 + 
     (18800577930695972400428707905489174071639128345163970290161757311219997\
867817319*Zeta[3])/
      36890354972071822522532165990372556779171816564104316331794147240816148\
48000) + s^29*(-1670726879783934733348896139975751475895924644179687586928912\
7816527098757608238717068507299761093003479746075097363527118808002376729/255\
85148419276414817793509742740189803205640733778808113336868797638574839485404\
03680077210214326614532224198330207227084800000000 + 
     (5*Pi^2)/450883717216034179 - (8*Pi^2*Log[2])/450883717216034179 + 
     (86669088977813174711972282509492783555236799827080270031796667353733870\
9700765971*Zeta[3])/159540790330449726251140094415112684963401582255953011793\
146392835750310707200) + 
   s^30*(-8938430627263033273225105114918785687928496940111028082085161839123\
10515830559234103135829280169725247674486387085095319078095322577410474902343\
11/12866869520582963372953581102073625476637402275203086791708041197981570711\
064499815274937877934803456004079899158335045974805566193664000000000 + 
     (5*Pi^2)/1832624140942590534 - (4*Pi^2*Log[2])/916312070471295267 + 
     (14467646176587707269425643822486296848306597615404001650985815618366358\
2841154794411347*Zeta[3])/250342467736455559627373513329647891393624953898485\
09385973381964676327788249088000) + 
   s^31*(-1996273293582343403886530384038774343071733670586482014406216798431\
01236417674976120808625960677419267302337120344111364681207589832361604827890\
648821169159/2706272978976895191484382408193065998336963704222611317296535854\
72763518852718531630860290066176643278896456501575955637779280225456704580485\
12000000000 + (8*Pi^2)/11912056916126838471 - (64*Pi^2*Log[2])/
      59560284580634192355 + (92437709996179873750011080528558628667031511840\
774576530989949023466954879305598408801516549*Zeta[3])/1506349714097473890823\
3450260852821849604202232451483151686726222238356215436234719232000) + 
   s^32*(-1902957710215098980386967274697322572561271048259450548833779061255\
16973265127081042155579409516972268300148098102323486616777240508331274000617\
93821843399/24337938813868461155089265059018775351612967819010776265032385008\
30326855762473598244295863742742050993008210962364410427731552369698614018048\
000000000 + (4*Pi^2)/24185085253954490229 - (32*Pi^2*Log[2])/
      120925426269772451145 + (2643501571413503276669033380521387253438929545\
5889341857933484009114533165998836297132591567*Zeta[3])/406405201457382985207\
4713853367916745347761306115942668490260447055509594780450422784000) + 
   s^33*(-2007633297988938387655562903798136033790736299347881871037008202206\
73376076317766473353905563201900621669512741155613880908262178567893713558588\
1343852572049109/242639514798743010331777936932393582745440643968409835051866\
86557878026621209556785056332043169641151579894660010388226200312484504947302\
3143313408000000000 + (4*Pi^2)/98162993089579989753 - 
     (32*Pi^2*Log[2])/490814965447899948765 + 
     (10226011022251487000041319164992484872687912899704444441546185332347577\
708486630770871113744180069*Zeta[3])/1485622342031492650085615798526348702095\
364840973295074351951686942035643391183212949536768000) + 
   s^34*(-3072672940678604438222253867720650615761558799793796215265067555600\
42065680934498290773878987289518326053006019894996482291170606158035605460060\
0715291363316435681/351475775009847085191320037826532504613953522266629942711\
23265384867859846220273072871650272308228021601499577692493256308125927134453\
8159615032111923200000000 + (10*Pi^2)/995653215622882753209 - 
     (16*Pi^2*Log[2])/995653215622882753209 + 
     (71550808728075187807057251584196159567515005950198315647902678843775580\
0616186987477449541687243*Zeta[3])/983826769002377985570370846622031365171801\
10680862704110816608388770431373133788529400217600) + 
   s^35*(-1257460083378406818910247825767840740555617513966463622326339236349\
39096130518204451677403099489049569649301267596610689072968557467402101818422\
232864877062636742729051/1363383103843075132410427775998334866678126053202068\
92899498637239253278779094444622183103885558550842817133971614978719103520669\
54789109489067001726894080000000000 + (20*Pi^2)/8075853860052271220473 - 
     (32*Pi^2*Log[2])/8075853860052271220473 + 
     (15304350203585542633552799960185389464881692682517986581870888960957276\
424451287073951051521500541432139*Zeta[3])/1994635855227089424787349322863418\
959972878716443045509960230482772573525064681592684444091678720000) + 
   s^36*(-2799145800216171746866005833649715785694719620368978133616560902498\
92399217286398532377489911919535906013308264424172759393873514617007827940432\
221628895371969325306467008001051/2880731362681201017305782958808397121086438\
36982158026040627931527117447722282227545474094342853625718234681373052805775\
09890946090133786912730894055616027526430720000000000 + 
     (2*Pi^2)/3273994808129299143435 - (16*Pi^2*Log[2])/
      16369974040646495717175 + (57278073007821356938924020368294115970908314\
97732709347543779693909443013725929124277163725809936565384969*Zeta[3])/70858\
28977315477860737658276538951188312869792311589505613559790597794834109961963\
91052655019950080000) + s^37*(-4865211150975527518207132214902179300428586973\
76582123504572129784654422850798414784749208059641117210254778212439906351019\
32312623693147915333585823108615246536108285168479975553431/47589394038357172\
68578980390121883960063585322561552374388569366034827524627330170828477491134\
50761150266511281469504612405647440314401146419623096709371213133882851328000\
0000000 + (2*Pi^2)/13268294748734528107605 - (16*Pi^2*Log[2])/
      66341473743672640538025 + (16830455612480356324926333923455513673062078\
69245805275562797278970296566662015510576182807210573555318531*Zeta[3])/19789\
25209880899222368174833988355737276567239294227699765949130707492250967647034\
96600291041607680000) + s^38*(-1672740677542239236420243058359769200310161185\
39553241296322226487497315464078602851757286074349942260987219078908869960009\
74444358032710667571691943581490580815569952915264564525197379/15571024454112\
41550789013607409347310388615467434104142569173560143561081667413308438647877\
80931202890917970460474187734009364975500740389304257270743440181073675657674\
7520000000000 + Pi^2/26876802183334044115405 - (8*Pi^2*Log[2])/
      134384010916670220577025 + (9779339021077182276438003660050907687653453\
9339968817155279827192105167445805363352281782821876653559473387511*Zeta[3])/
      10942664840557420340007059562022011884844506206401361488625792313160149\
150950701044548009693436738273280000) + 
   s^39*(-4210806826572411992391452114973812463010630534763945101142681542493\
74975129383855975294776845052728159069300832095734362200864028384823764187968\
956745969104129879520524855779813710388028217/3734703112746304843377919222572\
40853396181874179821575319642474917756568725856742507149703933882384131888653\
22537155466091951728961758494317606423744146770773596406220182257664000000000 \
+ (4*Pi^2)/435404195370011514669561 - (32*Pi^2*Log[2])/
      2177020976850057573347805 + (449046911216288850902181243052933582737564\
3525893262539433726596608558787548858870019320073700669452751736407121*
       Zeta[3])/4787485874239685543969615446973043082824380442816887758651728\
78163587131701986866900013025703345120083968000) + 
   s^40*(-2479046352016665784262187565347387846265323998289633866944999426272\
13119940647015675248341696049562355589564739338013979877970413559935765656028\
121360536796079835677629608688124457107145782093349/2097369249137148949372680\
05500348892402422339816992066712539526297835563062686967427781415514043837548\
64515650453044594675537803906687465928290733298241076383786970329052147173294\
080000000000 + (2*Pi^2)/881428005261242822379843 - 
     (16*Pi^2*Log[2])/4407140026306214111899215 + 
     (94018733184994295076636383154554902201939086866387314184212904769146513\
5735472770405436507964190446093166895924183*Zeta[3])/956158017960037896054351\
16898986091220604409403391828242722639163301038331529684745904699399213542864\
322560000) + s^41*(-320631067672453257005294503077070554059991113970452240525\
09612759288778047471583769777640693101344987227681121670684639399133680159388\
6341979597724157755927329884115911960997082426137230851989722157/259041612172\
14830429173387669423848975575213020802327465179750613587368877951080287278687\
06036309591498765158610123669892591087738949803080505440212419960253824035514\
4131251344947281920000000000 + (2*Pi^2)/3567684783200268566775555 - 
     (16*Pi^2*Log[2])/17838423916001342833877775 + 
     (30620488029942287778327408815603170069702773296975939133266850392085992\
37895214084438814253334719410238414115536939213117*Zeta[3])/29737268090926458\
28496838176118910735264900789384800922345961999824949069904692098997904142532\
23831921958710149120000) + 
   s^42*(-5452779937081965596330499371849693897657784364379631322505840972315\
41746692331200890409625368437165057283325902134914809704386172982968600737552\
956579116854738398890025210337410704685756986832239232232649003/4211223366332\
67338836025851590174967855565998277925022864565772937411666171011748555052535\
31484021329086450300381308607346639198502806076444033210874712472828091147349\
843758238572425265461329920000000000 + Pi^2/7218338979963334076964495 - 
     (8*Pi^2*Log[2])/36091694899816670384822475 + 
     (51251398140189481518750139138996058122227152272245593276130488904824424\
545004190856550907477730436102921550161050238958463*Zeta[3])/4757962894548233\
32559494108179025717642384126301568147575353919971991851184750735839664662805\
1581310751339362385920000) + 
   s^43*(-3386524901203461611610501719923373243355117321720085735732654540408\
90753084119901617365184634697821979829079426889468578009815816875610642275840\
09084331471519698965675035299237251591897410159499070949620234809/25026698862\
77703042225525060878754094684506504051668707309419450599475044673441248555740\
78129962183898570904642266062580802884379673818968581683081769719838521227389\
9647857632463732701490273320960000000000 + 
     (2*Pi^2)/58402924474248793895440005 - (16*Pi^2*Log[2])/
      292014622371243969477200025 + (1510697409068879746356848388024287634141\
29374617855499511015152379507613657833569358600133979167624800259846418198765\
6367*Zeta[3])/134199780604248766929791544513170180038803848763612685193129860\
131770703161472849758831446014608300581229722337280000) + 
   s^44*(-6243284265629514646929238728052341289505098195121137561819589934078\
84067407533711402029933031844458922788702044627533325443548139289514923660164\
006875449990365941281091293528668833993264835359852072965712151351367/4419114\
37839371692384014313149726883023011420459427453661868048909052905488257561904\
97848419876202584074056058112772266267850112225284258196279271846570050206724\
247610422010930991606549834650192183296000000000 + 
     Pi^2/118103691714592005433000899 - (8*Pi^2*Log[2])/
      590518458572960027165004495 + (9283571054224627092872777367087479753651\
95795449110430436444471749805360592999071500235563297310219199626228858412340\
6813083*Zeta[3])/789882015332527675646495725465251257017727613309455783355403\
272754251456048007663967180713715849176114373981714251776000) + 
   s^45*(-1425623673479047574905484777280111261538268455563458787345778508495\
74814167171984576165081124423877541716797742353543009504178191331266600864829\
56290057986327181104173474836487938706159593299922590383048736683630522377/96\
73778833947287321032984743959381260811664838941581432531997017129244105174876\
33587452463904428889120081652754896598298333843496697171719895539510347192143\
427169824163040323360480842784518548257948198502400000000 + 
     Pi^2/477549709976393761098655809 - (8*Pi^2*Log[2])/
      2387748549881968805493279045 + (924510905748529586857804975378542964187\
93001044624669776493080083891970892012887984971863056983103461092114886259229\
7377658389621*Zeta[3])/754098923888845385525753748200356347345266338376331419\
17707013103798794826820373859371475978322354325607263238990214463488000) + 
   s^46*(-3575392940195404071683142299604956684874410406745075037445442830985\
64766570269575899849387875866285084211273514867054338443583591907870700570296\
39516967407803772347801814690498094408942855912733871278835579995528990225666\
933/2327898138601075220933377448786385506601719026842902155924499762201981301\
46928224146484560913961767877856448918938317414511056099045207402675662627769\
9483173943141464865940234134661100076665434527926544876175360000000000 + 
     Pi^2/1930520104159889672526480930 - (4*Pi^2*Log[2])/
      4826300260399724181316202325 + (318836739087554954504626928376857602303\
98354121378080478560205807144024553013127690524722619245758882212314225588742\
953879061727*Zeta[3])/2495362132738017323400877801013933940474168065901327094\
057319897312030127439839420913560101269080953470214784045589463040000) + 
   s^47*(-1094023216295223669713741451466000749636387636066213967479783191531\
28051856039953399849781720806031959739270831740351216014826350890970377620125\
88769497678786719436264021831151512185515439820090569860624614356852208531265\
0763071/684037686083543772745919049994691643818132950913698692634788660559385\
67077608683046591358977431270088074131494510988018010066153903788248271443404\
50088776992511881424413030642772040686416580727266755982996149370880000000000 \
+ (4*Pi^2)/31210075017251549705844775035 - (32*Pi^2*Log[2])/
      156050375086257748529223875175 + (1049162558275735013562604336554814472\
93099876906560171069132772404883773697652195007262497533416041715926849323669\
84968453078875901213933*Zeta[3])/78853559279046456448931626062000548764225252\
14797275684941967603346029717012542494586634650276602923964435029363387656311\
30173440000) + s^48*(-6591344980177340291099603819104348085923632598322801893\
49548320083406198381173288156822811272292554615566620262489499844591150576212\
17195797866487346176897265307481923791819058779093713299806007626344344876987\
759390990744430631/3960870601008218498620437351637527991919942638698658243675\
69769124675723660132572549924594356045900350089204006165320236468051751418161\
99190969040960326443474389233447832408540174528311070106076658158511496731033\
60000000000 + (2*Pi^2)/63057090340977620834257810785 - 
     (16*Pi^2*Log[2])/315285451704888104171289053925 + 
     (40338717723701065836777843755685607092676233940953060201772549463586173\
4250316377664014486915538767745485028626323892729976221210728964451*Zeta[3])/
      29138267619304785811605210392434488495732759841346123483404604096173900\
287627299884758230898164970804744769441838042006178905456640000) + 
   s^49*(-9678038852248210492093138703197998491123542273444829576340761149857\
85770939366609740205603075147266874216680242835662592025075836402466573881934\
48669932322368563571229635362510709825937984007514210261540547351552332716711\
734167744823467/5593752434555498265501892146957614651480304618194952817051511\
42194049713680584252256347811333201800903232221048868849627557257917661215901\
95520187419170714302217695343159292685842952736969164639586718570090639927531\
69367040000000000 + (10*Pi^2)/1273753224887747940852007777857 - 
     (16*Pi^2*Log[2])/1273753224887747940852007777857 + 
     (28758485939046362322589240839572363285095673163037239072032727297201212\
84507313340764855710056114070575545119849795466636393828878396842423*Zeta[3])/
      19980526367523281699386429983383649254216749605494484674334585665947817\
3400872913495485011873131228375392704744032288042369637416960000) + 
   s^50*(-7347027986949135372019959002352477843542058212187421391599504376412\
54354141599016428979381463982078635894411243597894745097605688193211049776221\
88967219662844185857104112437287238696335688811594281366342721611695577882787\
848139149982186523/4087427865917979393449173920809932820810373545010071957586\
71832876959874260929181613960167669144467247829652166769975407851230411625280\
82324434368601806551862990933696316188547623956559939068199945662042450927429\
48124593487872000000000 + (5*Pi^2)/2572482003204667409956015708221 - 
     (8*Pi^2*Log[2])/2572482003204667409956015708221 + 
     (58778032249295871700563562557693999530489755520593031543130406712865671\
02418468133760566183942805270186123639875091438222307768899299333548969*
       Zeta[3])/3930777639468232392755813842991927658499128200649628011062136\
22701220364784465112601900252923280079196946482793824911710484406688808960000) \
+ s^51*(-42897616019432132933922685711539890186218083557074365010969755080992\
77063228140411644410827040289868897728406376507138271357945766917482717760669\
88974003969103055713628210519099189672951355903814808750179435609315850815371\
0484553678966598841757343/229882118011539153828329262267777055246778656679197\
10400977796023492348573343103301619558798338050981064183290119864808336236825\
56573347152752160072237500131207688725348006841897297646955394680604887644473\
60997577909381025243262143692800000000 + 
     (2*Pi^2)/4155547851330616585313563836357 - (16*Pi^2*Log[2])/
      20777739256653082926567819181785 + (20977353772829214530847600922939826\
41853214703916206755484844674460983823597463887209331468743858990189743222121\
3301305845030151743951121209969341*Zeta[3])/135128750703904268194153882335017\
74333759658835205896054688955229227020414286877061601003480652191323374479617\
40848583587820578241760146227200) + 
   s^52*(-1940585217204602505222581063903685729359114758652068979303965975638\
66333439268127352655862682719578037163854987204513561486002182177289879557673\
06228180182786260414276389777216780734631273743100325138180264269194262139100\
1386470031898252219554480091557/100239291781338001058802126889730966096350568\
15388045018299115354868528226764312213007069207278034259971136103353584452836\
70352548172641451391992202568836023725100438168584352391723647986500850625510\
0073699805567649302019877772286703226060800000000 + 
     Pi^2/8389502265893886313746251518683 - (8*Pi^2*Log[2])/
      41947511329469431568731257593415 + (25535177007070246666091466313391657\
50828219910998555081685143978201530994755617188557389036961783382630985196382\
746748911616947215888880109660929691*Zeta[3])/1585510674925810080144738886064\
20818849446663666415847041683741356263706194299357522785107506319044860927227\
510926233807637614513699857157324800) + 
   s^53*(-2845091854450466276346475193542219751614304731727153657310351591719\
04532561122403193379984482808006673991643065605449837264301372722990855885622\
16175507109489877524437887532974049408192233928687599518471611036625014752825\
44632880955983735966989316420831357/14175015932486779669994644098350606943818\
81700585468782706104987720380249857645019089733983513159591786658104542905218\
27751116678542278951721506292134046264265777738256510581330933599635461496141\
303977233506362203349801311275703397678999561830400000000 + 
     Pi^2/33868731369719763266605237612461 - (8*Pi^2*Log[2])/
      169343656848598816333026188062305 + 
     (26455459873263249241091837899667239533277741907930408224610693062777315\
04315923909489710218057944746095689142529233530622103335918227155734093861797*
       Zeta[3])/1584410112205788378189694263880406441155952146034808704330222\
58352861238801850484364916070074466359211058470048780705406559554706818384422\
502400) + s^54*(-196908740043173191183233845619144275072583785026818704036767\
16455985664429757063184213215546522352650271474903401208102810601957028424385\
93641191236849847715518975977662115642147849820579719894905159632463226237017\
830866821182069484593776667885923220131202129947521/9468751635304265055127600\
44141415237682624142432293270287311252551155389344925924157924526399909365878\
18309207858470779476894135285406095305928855863324813235299503442014618569640\
77305114953225285179608467690478665175857241549705768651294301962234757120000\
0000 + (5*Pi^2)/683532578552526131380578431815122 - 
     (4*Pi^2*Log[2])/341766289276263065690289215907561 + 
     (10555052466882976502995626324260197673099150502297823379024036067435885\
14762666589047515259882014863997911105585876196506660337864627055164957939792\
607933*Zeta[3])/6101170408396664008890721566026002864094165038247831687817013\
27396797121038703356369169286671391481664701825657282398905720018406390307451\
71996180480) + s^55*(-1600153594056523148925806729516721586507600008109912899\
52133108383303371989704990613892526262631282373324591987652657830553050194910\
06033581219031551699610663483139490747137073743512819295990276453571317567973\
35135500500364452589861319310216291576302161677693004691659541/74311941768288\
71656332772134679031052515504840696254244431990229611178301341274653359286838\
13415101951130411784321820607077407182119699409623464028785514689286642502363\
64995258720267547816409345989892539948572291815330667834284893919881973643052\
431785014067200000000 + (10*Pi^2)/5517084384031103774714668771079199 - 
     (16*Pi^2*Log[2])/5517084384031103774714668771079199 + 
     (10699234753084917288759280700109063869009483805520457467943089559825232\
23366871866841242314782318626193888223891104040374921191258874741920865669092\
4167*Zeta[3])/597275473997915680088296472797816532124993732269921055239954670\
76489606113588044415420044307586007661447582329847729157333082976610788518748\
6449664) + s^56*(-18922922848366795363956988229254704154772656074087275065380\
20869176196410240137495951100076908223228993041360257869539463567036506458127\
09477869588802492504035030692711358015061650448140441502178672887994897611637\
4396134007311085215781223260592139303061840224413350563848779017/849207587938\
05707267078573289199723097894429490792459642539242878755654214658599532181069\
07052400151774699916961858886026552134477475135867492229179102246221726550623\
50342224635052442475646918680372353119455385407668295111958618191652426897499\
38748184453324367462400000000 + Pi^2/2226191944433603277516445293593361 - 
     (8*Pi^2*Log[2])/11130959722168016387582226467966805 + 
     (81925487935953890080208278283805706218989609905890994450966880366610418\
19297062820256892130973457721997028944448001816530990129172579475126587704567\
0702812101473*Zeta[3])/441946512254966256541202379132836671230035672230244599\
73343645236340346963743310786645455320400794539834571794185947505511520811841\
58418606096752306867404800) + 
   s^57*(-1078931852144052414447328755801669344634620924162159074691377306442\
27075587964420339674564003597766599726226609939175196629339202811057118274992\
67538735513713101700741761086901678176128202318472630609433509518147173360080\
6053157196318688379148620018809017370212620068759167806354673/468165177743435\
84237680119719635432360709174585028042138374402715987621910701171241267660206\
59265163545877930348346905311598099015692597252480357243416538143717707996179\
70381531948543099723437660201823006221051115171504317049379369438900987735579\
7811973037836296676966400000000 + Pi^2/8981533017197640809290486184497353 - 
     (8*Pi^2*Log[2])/44907665085988204046452430922486765 + 
     (15108383397316587258467089557588737540353421094903651691999894216634940\
30037313255920406536494591509899365950471464248923488980589777424987342391380\
19441329846221349*Zeta[3])/78803973651863316499702397559152921109995694088344\
05929469097986142109867490585016712069633131021675280724535034400950760543177\
649263811310071186780067568025600) + 
   s^58*(-1206836480286329858257632031722367162092535111296461213987783733775\
52774668003668767159350294419563230080022110599824497772802675607992383653832\
80490136837398604808949420527298565035386586528839449341050246267159694364792\
869244768389927173318680236602370287123878791364804766520290581801/5066118877\
50627306249294378460007775091861082317917765967611578762934011854225002681715\
94710463738277555571015210380970640082435344381484811640494020506272382653718\
98316499365694185405086371468312526708205929895612780517705219313493190539345\
34715562470870996244038386135859200000000 + 
     Pi^2/36230590815136245976459927320514746 - (4*Pi^2*Log[2])/
      90576477037840614941149818301286865 + 
     (28359529853284354370290777059632666596246452113422117580134726835405922\
41727403678433477888778894581172138550954293548101045090142980182078087064838\
206529415399898843*Zeta[3])/1431037453788500705253584757759958830037066152991\
46106216852072236102264024133354175290360904299032485764819487690882924493699\
142637595256140365146905573012275200) + 
   s^59*(-2256253620567049447130610076435300294992987031672492018677896649607\
50742348450105516640980844501945137384169215253120390558084637501860119281610\
26342328506450976544502138394070308030293100691723520698225932989739097409386\
59996288040521128318791658357233350250271013723451276040753563408981/91679282\
30742386562745851372959037254076161931049767019993191604647854117968871772667\
74238070736891312453919613186480461790181450645910456177549353860747991255747\
30077120650590217534503080267123117724705740414110951283299713761921421599829\
256489216270590723734093567256585830400000000 + 
     (5*Pi^2)/730650248105247627191941867630380711 - 
     (8*Pi^2*Log[2])/730650248105247627191941867630380711 + 
     (55365306760621228346807222025110028957330176163315690004190771906809061\
54493289483572961664839937669929628971798827809850176471084839531182962636637\
9138168537486521090173*Zeta[3])/270424494206001873354257029307715897922575670\
69497308672062129972300955600989444786371493969682732366054324567086535381964\
25605396004148164773807240565350674831769600) + 
   s^60*(-1136905703880236739635215761545322766826802480472151392242408058901\
71511557873607205166148063037544125110640440901477221275113266741026264023729\
19981966591957632162779625187450929923377115870481821840870413348327586871228\
4958551693822977224974867334239693318236545084012610890800952481064383041/447\
39489766022846426199754700040101799891670223522863057566775030681528095688094\
25061858281785196029604775127712350024653536085479152043026146440846840450197\
32804682776348774880261568375031703560814496564013220861442262502603158176537\
4071667716673754004827318223766082121388523520000000000 + 
     (5*Pi^2)/2946556738260506824413404908804486146 - 
     (4*Pi^2*Log[2])/1473278369130253412206702454402243073 + 
     (91469098836750656117305950510549081660926583387944146859555144511628675\
43022361735458846051010450850735124940944861218232504953755501262165626200448\
255363003153496174169113*Zeta[3])/4326791907296029973668112468923454366761210\
73111956938752994079556815289615831116581943903514923717856869193073384566111\
428096863360663706363809158490456107973083136000) + 
   s^61*(-7227732865940748608661495502271883898087566872260166004766601633909\
49820333079098152316783547985443100846300318584723244541673658612967214501013\
04335490936471142167702093822230649638556906181905873183173820812237591367833\
947952857852544884491028098816088224109418431760751793985876013664687225029/2\
75595256958700733985390488952247027087332688576900836434611334188998213069438\
66058381047015796807542365414786708076151865782286551576585041062075616537173\
21554076845902308453262411261190195293934617298834321440506484337016035454367\
470428147313471032466973628025839906586775330488320000000000 + 
     Pi^2/2376255434081053890655971700648779150 - 
     (4*Pi^2*Log[2])/5940638585202634726639929251621947875 + 
     (12380309094692261473016675472471466962268647165809898886438133097128085\
03411723970360991931105562302839730292042643186059125582046941807351202633967\
665920930299045188815941*Zeta[3])/5674481189896432752351622910063546710506505\
87687812378692451251877790543758467038140254299691703236533598941735586316211\
70897949293201797555909397834813915799748608000) + 
   s^62*(-3501734663950807157445838877240951620803700301928700041680749158743\
55142626881787327985294827040441756028424872556565571213635571314019341681902\
68407419036860687099844685484006817558976175707551272062629299654081323604438\
22324740512236504743565035634628109578449405521103024228305567939040615465604\
5583/129440110446992114334343616101816971698233951396459708052147266848106339\
39065091309681432130128693650191295401475520097268844006842016215386965816677\
83855798428470524573551422016538588295751244613643401624243644462736195493227\
446684890217516613405402683581683085160349512841507755324866560000000000 + 
     Pi^2/9580458416771233146454235110552220700 - 
     (2*Pi^2*Log[2])/11975573020964041433067793888190275875 + 
     (12494631210469980010684080233298307806994842840214782210997244832725493\
66166861662096718028923195812081954620425663533609643196682635756416220552401\
115714825084322403384627*Zeta[3])/5551803782854970362612387326142029345526930\
66297701954488881042111219624450307403521787298741876738022341779817397088525\
56351980652764291720162623276180507079999488000) + 
   s^63*(-4690426817717358745012699149308034306642204410036867865214439537608\
98841635747987005189862509598604899338137194644375133833720776377593182550127\
52106044568436400151795952492312562496446187558278948107818031024733500478431\
48964670201441949035214771868575940718732985270711278288384178093844884384006\
74078959/16815910909546319735228522209507523198746567902974526980494299530385\
04879924282533668879136558394690683948471380067533928443163772860461797604958\
69534523083994864417677993305637034898977584207643220076181740324636926451697\
65152265038245461737410878249309745420705991239137166691419553456455680000000\
000 + (8*Pi^2)/308969783940872268973149082315309117575 - 
     (64*Pi^2*Log[2])/1544848919704361344865745411576545587875 + 
     (80341837290380475905465985866102471976226543022033143572521559432725206\
12027903475786030902283783696514005874218261247676987083265907307236900891293\
262865830860070817440205965626223*Zeta[3])/3462380710038641316691884890470900\
34352064682047887312459099785627077106347571655677958484193345340164304422349\
182943177319561734280744339901438364621056400147055062382804992000) + 
   s^64*(-2669057078046673658854808352688449527744608404575279864724882853477\
34156513757241648733070899183997266211569160294163601580448184390245154953555\
04442474732727982493169023265518186054694053115764302917575534163631071365875\
11027512424837114400022434051186288373107726830763056866099059375333178587161\
834712441047/9285140025479962575100028575902324309511863928710714896755781234\
92978124248065417523174198698120020459075122527735271783613217984426777258266\
37332819322763267225577769078786496891859146990374804454838857604512117677023\
51206667886077901549540344686577259857286343732831035718684238222659971710976\
0000000000 + (4*Pi^2)/622692949173142572853577381281622990805 - 
     (32*Pi^2*Log[2])/3113464745865712864267886906408114954025 + 
     (33796222458172801191503728088388783719510358819943508477456226555340668\
21697086298156295772369593537648168209539450584237354072967448699564438161172\
3252692986198100939537036596072737*Zeta[3])/141326558434702684375018724912498\
98145070415642841692795454592774383119586882862452828658848917561008785537405\
65965027937915605415740529564809058882618172000600245542227804160000) + 
   s^65*(-1055453938217686946212348869495502347758946138395997051820707480450\
43611262695681083114907474267294742285381339908360435281930813996138853017933\
03424817831278175475384881425680314252253557424562178396305793658399691119878\
74320803843524803995310352433925866796307881407222373057759185953777698109713\
54695510545954496511/35644018373173091852395792097859664215137571534268981402\
82361514339808254838455478357981670143111889418788598162410826969457227915849\
13878168715232522803887376543961353806103495144394298086178568336542322704783\
62562938210668585641105114338012664151105262994387391193841367861742302110864\
44324341573222400000000000 + (4*Pi^2)/
      2509641280000847339076539142741086599305 - (32*Pi^2*Log[2])/
      12548206400004236695382695713705432996525 + 
     (17908300858092743476662912002642564647367571620879931638643724418698163\
81598742007883853744670090785251523344920095849523688825443538862761689019582\
2985010734625414351525633973049196795577647*Zeta[3])/726987231037762390841950\
82140228864655781402968019598795116363414388196251094663547307481459229723677\
46677667329696177427712854299596128372572084679050480826123197571152124822788\
50560000) + s^66*(-2050532910613430327272210211519749535614100979064820420404\
22541093533637104867593275920308976712690731312185440897210496883421547332196\
57837277469858183602958808626204897297082187494542372995464535263147740001514\
71156711938809018240118997268044257618438733451643730599571453417266589153025\
53720604595508150924332540931900163/67254201359155806788415344588835724699783\
19255248825324341884059057600186922573471335037818369375491280673946117520176\
42458472650450122458646929363785349108931305602778434721344609784921950544406\
23912695400330674963943444397950487842996675873751099580499729276218024358211\
00250108113582686458013086278012108800000000000 + 
     (2*Pi^2)/5056739892539020757840787824926070013525 - 
     (16*Pi^2*Log[2])/25283699462695103789203939124630350067625 + 
     (60519376189666641086751917290817225006959731792283554055109091610511187\
21730847714818382635807718757653456802353123781994977803768018104415241289429\
439453912712714222838600507963153469615093*Zeta[3])/2386009373662399641737684\
74716648581434359476407859196045510115821581772311285049591163016071318067454\
24993369697464377198647316675597549530492995869704142198558186900191589161972\
5312000) + s^67*(-81041894989014627080118502337317864952875775792403056985534\
47091896115795168395682435222457533056524827379620869559458367637073285848047\
87538230831422924030241560942799512403651553529232663298664213622163487183791\
91648961137964286496665944917961056467408693827513398164714151688970134810272\
594084943269704645624302236848186243/2582561332191582980675149232211291828471\
67459401554892454728347867811847177826821299265452225384018865177879530912774\
77470405349777284702412042087569357405782962135146691893299633015741002900905\
19958247503372697918615428264881298733171072353552042223891189604206772135355\
302496041515615751599877025130756649779200000000000 + 
     (4*Pi^2)/40751374428108579048481643059698328932525 - 
     (32*Pi^2*Log[2])/203756872140542895242408215298491644662625 + 
     (19458876272510748842579065210912665544961912305577610115544826484617117\
98871614733577578810233048134177214932632994567360815622901659378326631907296\
790158000264491804953437305912929107*Zeta[3])/7453904773927063148750260893345\
85609680003239890896599132257747279032283793083202628293248865944459361601582\
47210992193344480451818743081603213518080771274714591662544114417664000) + 
   s^68*(-2353362790716985529931273748855940356030194149881076562091586963903\
14231695190499190404541034824193446001179976589187136502359581347214034415528\
34863389478335510903825628570582693730993626947349544395277703324701505064098\
88069296193831474152219136723416798252990729510079937709842175277923564628203\
44608879961996548189065183796023/72894739366494697260568924520366062831908439\
28050901709659159811159848696889980941790554506867935112209886537203495262572\
35901576836980597615951788971363663940792057904872771315449811972899414481447\
06435832183241196557775770172854982525084425300163855935867885972189718587584\
75402222049238159609058549892413338419200000000000 + 
     (2*Pi^2)/82093348485610036054187657757943010458275 - 
     (16*Pi^2*Log[2])/410466742428050180270938288789715052291375 + 
     (12508616106409287461886052783900068161362326832353077574104361547338967\
71095680206833401623176400645133497055962338389521239856174974848225162035176\
7488865868411679144969367751961285490917672063*Zeta[3])/465737916415359088713\
98624212438008270473837759063632674689880459862410045982815268023741310022871\
45064833721461301309380343709894282553773511937812204136798381030322076476626\
22451852902400) + s^69*(-1550870949421273193541849472514820168240686503271628\
53186360601812753369624608388795986422798525344211097010849114636038386989963\
13748559626056342056428734200492749203196217114126059109977884888026274002364\
55878223437832162972730273528598157985599539545941131036771787241778760167072\
91351547497674896173369918652422595214408064895472052583/46711314572892183862\
88377607984333992164990573687780641941319304408986078157450220500511133057504\
21739824193833660019691076111696912083078142358406196564364257814969902768362\
81720690108428034977705945074576135754935828994598076121627481289870066937194\
28666246778519157370072024508573854051284984884307270372608859274435624960000\
000000 + (2*Pi^2)/330718918184886145246870278396284699274765 - 
     (16*Pi^2*Log[2])/1653594590924430726234351391981423496373825 + 
     (76278539634383633010473041475098535847438912655952342132454106260394852\
42678441405557673441988724359984638824428284612028855754609378851111236315963\
267808653681419710832686662339793069245798573251883*Zeta[3])/2761682991956951\
99601731605867288868142213452070254015520636821541801024530941301491000257678\
03381396446271813384564348677603052232665784942365008153007964399331098821621\
4409195882251718492160000) + 
   s^70*(-1701055275768277677949547701694691668726551300014848202628117652560\
62561433605136816037827938898187155691482827506069293703503922361615679208885\
68751147451640059372899206910127609767434451782416999291144527413102269505120\
84930167248460374615592174138248065401057150981599920757237052612202419175249\
9170354112656631284309016577138257261867987186211/498393155305231666290798162\
90108396107883853360014360820357405944227661701996734174203141059416779638352\
62176168254370689190479088777582198704487239864777433641082141357196790807063\
62584007536074886173205761551142373474156362692938410588368461596783942656309\
72299330414855806244504229491827091951715619774885517050908210232211537920000\
0000000 + Pi^2/666095849301953785497217602967164957694245 - 
     (8*Pi^2*Log[2])/3330479246509768927486088014835824788471225 + 
     (70870143793069083216646804521930423951203273895631853486363674292484680\
03329656280955778635905676595482716707701316456714605476443446220054651929058\
7470003190310726502966183826877921041010572410783347417*Zeta[3])/249598507349\
59805448526587989063074608025302047281670745350355377190114161432969662407480\
68002097607670469310605163547951439435510308131325017086510774813728529458336\
629605289928975453444626186240000) + 
   s^71*(-3466590510242168119093785748125784332958747639219563184009885627614\
13869867074117942047206461202195294944307513773261640271668349370631889261419\
63326863853770097151558763776113840090273307531604914867146759357942834938084\
60232111058694528255265402071078887256575239029099005453193268218648365315390\
54440630460061576384879505935540666036896274549395289/98838672463305249489904\
20740967416538002950417806794627968905507360860654544248338845704518151218848\
38668740046081976105103246796997896621208680818811370048493386657835872029169\
97255393726593180845693143909533427616081402827681995849916362095338745675326\
57184394550944778657596776774770261859131373832563783163018778511409464287072\
092160000000000 + (4*Pi^2)/10731544238753699877455172492248768762851725 - 
     (32*Pi^2*Log[2])/53657721193768499387275862461243843814258625 + 
     (45874278148248466476244536069144496770600775134261569970022161294155386\
75661991917099150074094632983880814529854874207927014393596796655448334335751\
44372373070523870186160391222496759581214032094147044881*Zeta[3])/15722392361\
83701413051380346395702500504845509867436639086915656204406873307820083956902\
36794877766050328693071445804593145781242670744435976133472489956919567261163\
72434739164913872778033572610048000) + 
   s^72*(-1579464007853605770496507957787120117242677802843632841153115675104\
28060657193648572858400602023361114562714049163948311788706971693873310019542\
09820602205361917204780199263595897348871418768882477233383998833399893285214\
12622026040723852650471392114591816689160651817207756245070661081465230577268\
4263423877500196959481877769053108801609512435195911121/438393301660027334446\
35992754873199429319415524044314400510183414927159156358286302930821052660596\
00600880082432242081357318704780608392102171161505208912215089654239312526063\
55896687214706306969219378197796209025780695234820503434757097383268439196008\
03076929263932291777742049501036449363992906751783928476206604810005036408685\
9501404160000000000 + (2*Pi^2)/21610095932832792903916580224117383673139775 - 
     (16*Pi^2*Log[2])/108050479664163964519582901120586918365698875 + 
     (88215575503159137442590220501029139877357258554219811127097501414735130\
68443649926109922506174494641416447277423572560720442587806185804281999334097\
70405500978821594538826183000168708444961987954256769715849*Zeta[3])/29432318\
50135889045232184008452755080945070794471841388370706108414649666832239197167\
32123280011178046215313429746546198368902486279633584147321860501199353429912\
89849197831716718769840478847926009856000) + 
   s^73*(-4031396744789576308080376558655416843982001818485507471763413375125\
63844579689817050726329626318095035997491935087218196195237516552016478966818\
84549337536757206106307797870107577964802076034494580534169059396536512427005\
94897819602157909246900020790035183505613959450450542776399784006279057287913\
67220624354278187700468608949587394059431560675542009/10896685216177502816750\
22021162167897246175077623581959810529798369180366421585233651988236889917868\
20040359943255147008743846829935087558593285512016676794680221873999391047614\
46786082225016656029994180127316150641787087818085783366428157482376794756536\
50507120319556698858788086628322262129806189099067618310132115703033567745836\
8430080000000000 + (2*Pi^2)/87024440378164490342799201443067301818860175 - 
     (16*Pi^2*Log[2])/435122201890822451713996007215336509094300875 + 
     (42947096932683026279074117998527388900893014575276422874789551290634197\
29511784106032148608766023015037848071269361999067855304840126016139627732178\
9054556741828047567791580654426407983678855395447188237*Zeta[3])/139539673882\
44668475287334659414091334607822327181680108667886812108129593046034613909943\
94460152735055942744548829627672804067743614902659530563314463770976824811729\
284386013551955284470030925824000) + 
   s^74*(-1902068652281954780143364985309769848566068168624982337858062920627\
33281881328291720366560844696481519698520547887538266675610904300661903145136\
83570266677115384948049313800463554258856254474418904743424342849028270504410\
87107985350321100759370102861544779540646428345519146854944253994438345379348\
235583471870612153006015574550102385787407540218408825190247/5008417822103584\
07502203010295060057417466992029684103293082106554052683663950763802066886473\
34901751860999002620155785144348206674509389096259175183462753776981720085130\
37091171991772401683352360511378442185534317039647820401868664060716421691921\
48128194187480276478807394462275796832871957496726002025424476047818374490080\
74978308937010380800000000000 + 
     Pi^2/175209206628037840556835725572042167661971819 - 
     (8*Pi^2*Log[2])/876046033140189202784178627860210838309859095 + 
     (17499892459077585234426569328656015964528053543425649979357552512538203\
06271796405349390371691349312690322257926027846945467123029697559484021431614\
467383018585915916798760258862446133037760978619313297683692807*Zeta[3])/5539\
04343730240590783236375642318355795411326484117890819075816864773260726152728\
96585648907788683649208331658605841766090062131246533503126643419374936649156\
292128860380298296502359140697782621097164800000) + 
   s^75*(-2622089800548243998691591208992683664642856131663337077582382752939\
15695886788866850712976620460489298973179666235150883842608513307975076455990\
49973030150768387080480225845479172277485365352344990172267546659969306545992\
36091786742314858070957089424407845958500009883154589502851305341075497928673\
696248176172403230934915933657209311201635255302804522781546579538640339/6728\
28429437745216507102163126431973296031929285862578597443345855957560535734965\
29473870937079481810979615427634198227513666930760407141691752496714802743732\
69884572468783657328569320098929115531700292541040909779534576218416873334134\
78535393614247330179939892392386872020891612798441851382495213563572622003447\
46848322879856121485519434590811097923584000000000000 + 
     (2*Pi^2)/1410895190215252084483992948027497455383246753 - 
     (16*Pi^2*Log[2])/7054475951076260422419964740137487276916233765 + 
     (11438277032477906756956726339683274650131761524775365763855792859503033\
24352465020382645684422853425034019690699330128634470094723968327978943926887\
340647260655760066329039385691665366381361096937282198452377478857173*
       Zeta[3])/3528112380473060696145261295591088229136626271413210983057794\
07627292170087987049013186373874258355005225694077511559452067454139861019130\
46517051778423071890071302588035391200241528031985638415018652545843200000) + 
   s^76*(-2327161932428077391768233339229741355593514232916211157563937987034\
41374745704921706488684456511379434286990647146312671192680402503174823863112\
62236307422472081456502452558648732461229685553850740146435044222758423844315\
74544512351158629807065292051443057709534228393539097227358731537089317767504\
2036465389718902481457922138559445602511501750819153091039985449067615618297/
      58211520074409594997293671796790294095643917228699899400854915018605615\
82713154634758072656074684957238183252612125927407579268382360954577885781543\
44050855911184081467930066102445694485662669773552436503632975622639688369414\
53835468752154632764452629408756905561190753146997690422452892281570681541045\
4489333145513823346080733379032282799597185964429017088000000000000 + 
     Pi^2/2840113694589143806428816973302105267329912295 - 
     (8*Pi^2*Log[2])/14200568472945719032144084866510526336649561475 + 
     (57171342851520655514005182320607284364752663399027144084663226491634578\
19140795512211314577083643198987304331625299848787265168574013150772058123850\
33260622262854504539159107513577649749484648677313211501318197077331*Zeta[3])/
      17190391041396336197580176420895992620971643461920340860840247410496776\
96883011964100451655916883299915435076591332276187393792522453263752626747424\
3627042800599781434908601611248117012354883554973418354900992000) + 
   s^77*(-1924847083240490485062892638458112447317837703347408473365609417877\
61362505804560668642767286611862342939053426465522336522158940841519058119026\
21226610484203251953017602008565858303438942830689528317323428858088362365845\
12817697254416961218552906634099823186598914483137891667434163176133246401409\
01795530585187818478279553576741262924935083572931237074997124161719075656464\
27/46950873544526812590599148578836755099458002172609741417507582284780914443\
66958826915548646334162441600408976497804304397487543442952062552473410208480\
82882821838637497953338728883868713278239939462533598629447827006050005743130\
51416571286705006829792946888502055338755425449144714265914743072557520834792\
4659738237284646471973165680834890814957389294958804992000000000000 + 
     Pi^2/11433278206422963528444211918164885306943493085 - 
     (8*Pi^2*Log[2])/57166391032114817642221059590824426534717465425 + 
     (11648675534413779797159643441895301475299512336596655489938410551973298\
17566933216724541436147167400339303577843289105103231043435533131668727389175\
873320485334275971694436310182628125984041848693302619075373216540403733187*
       Zeta[3])/3415458548892544001515589890775854496177571436391290379652591\
85802249498210063824108928090564468932824954077988643056291662664045117213300\
18710365397743521931910491808923591134515975117445302913746215953166610989056\
000) + s^78*(-733643281014208820184039368763849969734247532903833160784211585\
79965792664903157701906074213756551115215148060133894089954211308833124877649\
63499996717325449797287926741629805133182782582854982237229235482717008760300\
17191087106142946421371513245844649804987040589410949278876450964712267483289\
37089950999886196327551202507980423429280139649001231200697460410388807086276\
49968037588513/17455551062800818754346523854951009937830817745910217685367490\
26873347105084849029709749811672473841826043248307826493026335300554564411303\
74437437390509575688922131355987885503013200320284335309737195050827769979836\
10361551003642238022213019341573268466811169075157368078007792071113534860546\
97106708985351146239200318699894026595615171712977909865020481579545767444480\
00000000000 + Pi^2/46022562906867119013231131518689031995038364570 - 
     (4*Pi^2*Log[2])/115056407267167797533077828796722579987595911425 + 
     (72987324361591247803575814319285295580102002881668757089112694170815146\
41568202718552107736401851255783861824439644009353842129335724061148208494182\
19135065054886757529942109819707840106515855133249541680770470568161249010803\
71*Zeta[3])/20874740693772231112099408558488940892155278525243577438657390777\
02957171156061884479199138956985871116117348482310476197776087576403794050286\
02718277821326084026242618432465601353518374666559592156178291322088357416140\
8000) + s^79*(-22726197564152914890909126413116426297952221910464814259031508\
22406932591389073081889606448785050344873580150806525249118264153176329658296\
59070912172846769585262351757834206817864561720308435471276444437748769092967\
12943879666881516932312461631913835347027538956291191287709221407815122409995\
37262366767312142465859517647489164865872338931412974843823610467023761202078\
3231483582888029/527605474649624015473300949705434048427094131737615848544734\
62720363992869200224990281006635667032139619491616075354039604029183294629255\
17723064463901012786518505354570397770391571870888096203760942807822975813245\
36276497503159530621620319706708200099458520204941026602140750989048106471485\
25976051586322291054012037683453832676232891514795257434942466534280907154522\
1120000000000 + (4*Pi^2)/740963262800560616113021217450893415120117669577 - 
     (32*Pi^2*Log[2])/3704816314002803080565106087254467075600588347885 + 
     (26124344280390661975595393731101384862446165401267058854700643960027454\
89995220553646117314155901635721857550587745911643825974072452534081755788693\
3493689064216270389408717090327806915354955191663703286043959715532407383489*
       Zeta[3])/7290426583731964276947570750378594779654235404291368440029704\
63583403898108757464561844852230076016525995952540204240081564495590173428730\
86668991753712872608872393533594812183068439579671544861595370922276694471475\
2000) + s^80*(-20875704829065386630328853135184324618408362303943849403292197\
25477762858471138687306946268335222882494373089700718035884358908458276168791\
35084458455969660055627510795085904428111914739708633710674827224985778377026\
20833792997908378059953782927971581971516043341895060373084794062520164343061\
69133727464318510351436211601718325081243903092273727179484528988344142359841\
307647843426348695803/4730282237977237332953720658977605923248522501102422668\
50942181333935567408542965619049280729630836809706052359134973134866391954061\
93070162299383934805719380656529553151465206172519517902492211987026002591022\
12110270290915655646571138127084908617044314382440014732094791935314485933776\
02053475261165181041686990021739090643918816625736440792201864660468517553955\
83506907136000000000000 + (2*Pi^2)/
      1491074220203597289215092079561674403266409631371 - 
     (16*Pi^2*Log[2])/7455371101017986446075460397808372016332048156855 + 
     (57329575692907021021733442910843927657989036298360294016797987168566882\
54099403639381636053340005329134367328123288728011309874804171712337687092581\
33165484678272557074630787291796824242029152890257795624562816626753636444959*
       Zeta[3])/1561527586431461130001902439203066002358008093515431679713375\
51470954506256822120960742317391886683955913463477892745380046395969447749283\
93215332890470768251470221232787652081307136054394964769246975008008657130487\
808000) + s^81*(-168509992619694532846267002567787424285836852182760079309999\
21734551223284281859774380438044523444788164912446306583839600141265949357585\
04850340919052166013163449228866473105676153909687112519769921745554494459214\
78793022359282394747726181793627696357043105369452290123415519821640198467651\
50620135092040596632465410340087032622983259052652401975547830131866801969895\
43614449206569598351120929/37278750138147339300352038549081583677249789041709\
85909622552936608525984446840039577713733391248927500691535875530497313581319\
96793679069077191556083844600188192094088412618753791255375728999059801554206\
58773869495568134413672985887234854748655523532787389786453796461435658196803\
53840880282864724876100909713644477865052795514222888233702362867878951610084\
0102657735960559616000000000000 + (2*Pi^2)/
      6000664544721793968792443734821372598511160711615 - 
     (16*Pi^2*Log[2])/30003322723608969843962218674106862992555803558075 + 
     (22937436904242382070877618047202548873040819275655806852052981913897326\
84564567724347991947108716237184900187844493957526257825560484718251541011144\
44662801277751848621908227752362040804955438234588825712640096456763798436740\
113257519*Zeta[3])/6099659573120997872231654799675506570691308860542976701145\
47735883852039636045214079916351104144255610979276282669267118894313789841179\
08643748090423530355973186095272732744872444389717429508232814124416541743921\
29137659609088000) + s^82*(-9232044173532080888183308267856396013094809739299\
19971907567120366671470383705684260567478628727274891252821067009582066030746\
40747346535588436098593768560921799798570433398902290538853672848509382257939\
07192754198124777804901673040124174967392365008364131668713932463946455609761\
29505893460814991684778555164302894542616695066334594941846832513044016621731\
1250586211290618846363309400256548803267691307/199455823802981535261440984112\
08426972360711820990961492413039970415720490955021196075159557800836135528090\
16170839486803508741008105750002701482259007965620558526428725182745157444422\
80463306039368491777263321460728763399834946271156000471604107571729114758613\
06464602459927571651470547732351829683881025724573265822952463852748039692622\
9598912143936137978042742401513392700519132168192000000000000 + 
     Pi^2/12073626252633007142028169924279147276522455889635 - 
     (8*Pi^2*Log[2])/60368131263165035710140849621395736382612279448175 + 
     (53257407573593753081287010105379457238070633833028708020854030494921477\
17033016688881433155243892199594667227447842214597845632213584548227382026041\
39598327639156415095531945195524896913484576770713744593675539853654176387332\
7413395373*Zeta[3])/138310100509175498922552575080273121737101041164848712787\
39933566708057988896153114231394661514516286558389627407444010813335215830025\
56184257399048261853941731615946477730332369724358875718157329386938552024113\
73729041774280704000) + s^83*(-3167084616076507985862441602592623845160614246\
99024699869410020608611686122379272180036156044899741884833461113087518818556\
89940795306167581724202240167813585269421309093050381865549648926332781619087\
18031438914925366954784782990407502367206394609734819252439187484994850714313\
81819705562628336397018407378270298095137963863569696803290019433124175918614\
706167762109168849874472399211887721614883311570471581/6684088215007505496885\
52529379539088177339160223198721969673934205178546398272622966653444186564911\
17646049997471001438507294448973212337792658712447224939828948325428665043443\
18982465865844185739735858420959353702153315142577967056579575625702858242015\
35232953865069413978249591110307113635246466479345030923244645266816643052760\
4947765359876009980332648079769828550763156735123582789615616000000000000 + 
     (2*Pi^2)/97163944604522771762036224628722661415823573588015 - 
     (16*Pi^2*Log[2])/485819723022613858810181123143613307079117867940075 + 
     (31446019749077041164941837217149782498287544723410849842749786283750696\
31891016214284114242467009557059095696790217458174069289920376433228752031756\
40348177334476549102459910281665920019415332287676639387430980691530504918012\
103908901839*Zeta[3])/7977617618220444895903390889221640688943434745843024420\
08147380225221731862656528217813258810238168831352386993212016138197052704071\
33557682383678597647813669141051912565935465028732444896134352374096943455445\
42970325184945324032000) + 
   s^84*(-1098610832865248717786384381533854705768061658448978197850669066558\
03887015587186752985170125835602960933667147506708647871364217475668593165196\
77782594354816720931748442372725336527272500268354034530071918293184526155703\
97849991249024749309147658428494070381694850561105715736837506431166463157178\
71423482122950392429080406376606514531294624580445964016777195637289144515060\
3957694208087320293482038621095263651/226557134939337259383572673969829594406\
36306267923266983552649270284064338322540180689426140604718906611443679375523\
34314560825915693360815033524107059997693512620550474003436336993950656653922\
08587977379131484173543941918578651161660109469152599133997087277836144773761\
72286757075635502269599011402245050638704830987811522452185898915547078372476\
095483783622968721266437127433659462386348543967232000000000 + 
     Pi^2/195470994439686987897743463664842060024774483335889 - 
     (8*Pi^2*Log[2])/977354972198434939488717318324210300123872416679445 + 
     (12548633472066510498438576981457026464512692878282437052919852467530339\
30200867983658630553248280820920354513173324129071918318849741660866269753535\
53161643812909641347461388137837118949495283126381083653963319171478451946466\
850460379836723*Zeta[3])/3110679936467586809780403677100941969377647444601309\
67017102800704116088631483256632486592176081016350239923343130966885294021143\
27640818343708717343556895641063592390203487725030462784439500091177573800766\
62701792280872114976718848000) + 
   s^85*(-7694815449995153101856540617615979879418861023684471998016239259243\
63240332482282253691114329098633247963856735552864203519930209138991393459959\
76056264970575518719166535555810746150416376550036003166575097703927771483445\
44346573263647439301265384553327369521079473706231399589609138597797809449725\
39529814741116217683715434678883897336371345979720417938514135089356307971373\
18698356279942160003908633424506917901063/15509523014198247490779682521232483\
40430793945043470457863418064407212276777718575135494225689269852808985532731\
71800758661690582632838051539794974775862608061209715343619277796048468856123\
06370875145047177777666561226236660144896013646855680818887524162304605059485\
31017751758316826749543668825940143052136809208376665607946593789994910057971\
562592281256889508550227122584202506368515490988089671680000000000000 + 
     Pi^2/786429814838740672239758586372504101960139200397879 - 
     (8*Pi^2*Log[2])/3932149074193703361198792931862520509800696001989395 + 
     (14751153077248675312560952732451331479787127541881451660646180495435513\
25599873979587699243476696281986251059381925843920402878129381221410503223707\
65949752005751094442582972457538792624268024701554763320509198523416285330760\
7976486726513607*Zeta[3])/357397269296275931336471911837129502864665876613767\
49401965002634089933587447012464158033994698669963644586937295898322991227961\
14239583384170788801174622052377519125682953908833287213531346818986359543066\
8039552507056828555051663360000) + 
   s^86*(-2556652333155959387157654884657779939535507251124637980963718677832\
32829250357582475972278196463016339950517313045163633998750138717853595524597\
66398257786910117663097379737085703998953804295084411254626427812122800845768\
61832700036616981886468896129879034801903978250279270601931565741498970901576\
35289423880260697115076086590429607023917077064504254546793819424202691038472\
404190082966196420709248370102041107873101331/5037913138267159421416332672858\
79849754735064553031935187717094960648354347049109999949562011468632902718118\
07489079851816852585029788415151677903312230075735993957194806014400555589278\
63161149720567047541293679019382480769689141477600198005182269381686912044608\
09603274898033527260587207336235090606101571588214794975482308666266461595062\
0063578507541227838151822543595701713985121703380287602336727040000000000000 \
+ Pi^2/3163798105673094658435810404946855582598261151025950 - 
     (4*Pi^2*Log[2])/7909495264182736646089526012367138956495652877564875 + 
     (68126211142698795689822020351421902116313886563627742417960381578409816\
58062410518377096260762958661055341807479580887223108501080574178154082302965\
00114008232794981285278218166313359412006591650252606867469221332234464496650\
653953521490709227921*Zeta[3])/1613683149197488529544605494529075757927183965\
38396297542167235281405456470328167928640654025814571698722391029101402414967\
14163360828622092281113795752473059435434095480073371582908627389924500004774\
373984892184926736814405540121799557120000) + 
   s^87*(-2354663463428442913489796223941383475094000312976023416169762459044\
93491957497917544579381858155493980701852367686497940985169125879272359097437\
53372640387660977416684659803016535877201486353324442111564851770207868774749\
26299584674416848565937472461796339429346347066528806580117297521560916483805\
70658884391020791742441612528390696485221927026985259819404910752854419079915\
7744230083422091663337185956817805805079834806730317/453728957901395266375466\
74515181590195470953838606489655517095368269655116164465355137356775327294030\
28767125410938387549495632889777169520864391254254378046818097839114511468119\
62937762482614543655992548505916383365848687641711661990164876772871999434019\
28992035229836320578161999476123752844156454280972169208457541518303358302796\
01288230750869361150050656350905027947991985436173711859040715695182065958912\
0000000000000 + (2*Pi^2)/
      25454193850188079751960838257981519914540555624163325 - 
     (16*Pi^2*Log[2])/
      127270969250940398759804191289907599572702778120816625 + 
     (16242010139615879902039767655597334694902686289078818247063870802043030\
01316311934582972110684387811841499799943493487251796516887071374856365510826\
17369707286766433684485838236476857004720604723822657930791285403748280513783\
79840874118262853496168533*Zeta[3])/37621183775299661881729042554498147232999\
30736189677551182150806992275453248328070599780025541000113248427956211861384\
07895115393315750007744731336181085377492832207883311433365543710867997436082\
715960251682755251635208127774333719617879408640000) + 
   s^88*(-1398152264541744163717728996823167235912685565428465525129527886352\
70078635684891596157562948845516214849415220263922397054851992866524228317881\
80592837396246071618286355707422373386205785719325734811980277909466733244485\
01037043387718105980867707950576843263495657403211804658837660062181157723584\
80246217625645708345075935072853034332417174711864355017103328844171973266170\
80444842045670447403951218815987682486028154946053289/26352281781859308314813\
90840214328620029132446896299792228475275671397396142381109836379519943369424\
13951087328279343354005560228348051847885872542108418901465920224515720087640\
43705810572961343017528614311444843266750663119094443727897451352503770853298\
02802118056507809141773561586184658748798170930134030620991023101011137576770\
47365883746687496006875763741492682082971251241647107981312620580828075199037\
440000000000000 + 
     Pi^2/51194389878468160400011124136839236682053477041856575 - 
     (8*Pi^2*Log[2])/255971949392340802000055620684196183410267385209282875 + 
     (58353378695253924555461769089871853999882511577695953809844331933273845\
05668924974662769699402566562406016284745261089623228265163738371762770101420\
19669214362073893904011205355767352316152973994685983549354624245959973352470\
97804756970806696312651*Zeta[3])/13220710309791227544644513087458167268350294\
70218204278913121302698800949966467145389775541591390331912471937170871560405\
51764689063298926508141914757245026134094340569580121542910155367624840266274\
0031633411834839921662649767041404323758080000) + 
   s^89*(-8443186331400339110249589070689956912342673706746014260182087292263\
58029147182879726817107291780147660883964108721357120081385705624544352926381\
32024058532728607057774914290402632434871401520818479244906091772440986664465\
99036779818664771336643057477966269651866284749816756912670907995690467652736\
30180693047644111128757573896493234673714325301015834280224691864118491608851\
451839752644292772161819766656955843682729865330869228559/1556938037770433526\
48838604354322830009898067691778610101228980524230219617077254892347275751466\
67747041028002675539779354877918743267558738450812085364934784866537462010457\
03191108061576441794100944333346269088620076072472759707781180325308076971443\
03045751974307868381988408399898952039381275102966685696795497070036672842288\
96991316799527016582487715730104976427601265371204922278621117648458667737776\
764564484915200000000000 + 
     Pi^2/205915212622283045164489188194842263098926207657245335 - 
     (8*Pi^2*Log[2])/
      1029576063111415225822445940974211315494631038286226675 + 
     (36961544375001197802662689031525527418962101805063664880572288837096316\
09918311691317676574089302592547594540216560444426602867928278010129221977077\
03014384887675332403479919510230694177522717824791614282680985515891285545624\
276408279999533902151829*Zeta[3])/8192945979978969075257543500114047050629681\
44001360627454093070572952990969660439646275148077660380889421719816782636177\
83748775680215477879949470553662036637553597341433187221026976775168343321655\
31348402251810795600971834241136106783375360000) + 
   s^90*(-1925404813805272951775851916351138784387120349831239263332426613797\
08686003400938069732531763277519135742299432243893259133543227440389993542655\
59321999010431245383831396212358578990242863957998025396830772885668496690767\
21507806893984772411423163620147722337666201323365893393763948548536331852207\
60197335690875447231407286192549828225501447289220315296342392255449855450431\
6862775108351992966299453562208209922184878463688389301254613172038509/347448\
97056682995393844847162017260528622296211565589904741922215732035927663119144\
02081328539937832709934139408520299303298229085158060327735118059442890641107\
84125325601124618820819982553307177567934581882312066990129953471795332966361\
64840441286426371662793523599875602779709142970635297749250921724691033616470\
14798414016542909023393806649550978641847800299578551351968622630157859801625\
0420810531474651752676457552449372160000000000000 + 
     Pi^2/828186459557753786046187284388046904331944967061008710 - 
     (4*Pi^2*Log[2])/
      2070466148894384465115468210970117260829862417652521775 + 
     (61782218624329783693752686508728608527946642792404149557530197417560964\
13789268388579364741787140848641376817730111785761533404313350413392673860387\
09568575414230607574603067036040226742738362776720700751976181171884537483803\
62104394488702502252929121255347*Zeta[3])/13401626274503865140922046391162026\
95602157055972338745973344342484544667544628511877222044985159189159877994396\
62734991005941089716687703990824294023476311084322015377214790715386513183287\
9861800158292394309078188648047825562590003627823171433922560000) + 
   s^91*(-3822350653022597539993731427906759825748487353010502395915787618772\
29912803868907841750869247584066333416527892794603962534446113097764445875838\
13792390687222357657818450972018352510042840470196435596036412490089485854096\
68249970760107505448341518800241771982517614457863326035215431121568606181512\
35899999455433891190071219977296147500973151710781337841565598975327345482588\
01181131962347787754083786934417999864643217388871473947893681964782155806543/
      67515601216375808156860498330914693998063595155201231768955834722169504\
19608981869551332592915329418610050487576343603232543544498977253948357518890\
51455343199828232764616655273692433776248554438370584543466494049384049000270\
19107226596288220696448100368542527454631209093398255209560557566265686204695\
85270601603896141428732027939196028008410014510520198065718507080667576478946\
98594773680332336468069095777202699210978939306676060160000000000000 + 
     Pi^2/3330749891699661965620535817647579941334996063180143725 - 
     (8*Pi^2*Log[2])/
      16653749458498309828102679088237899706674980315900718625 + 
     (35252281036006224701061950935947981637680635107396016687075295847779393\
81142975650373072334998743695626841298289603829777054562146336593746306835462\
38097707799303900113105811597332903406704530869929001844830236236106143049834\
2510225159044409644385455856623754449*Zeta[3])/748489761848557204030590238977\
32664684510873014092433855108597090656809378812532140684102693784464154038625\
90571456857737675813821403486059690197370740500958266774106827697537981480352\
2954228868113374069083758222888119236422887693429283009340032197591040000) + 
   s^92*(-4224088107952621523534617279212107154661759897076610365208137739176\
25333809808630753720469552036743895916143894963744220549161767942743347962092\
14280687858978497558355014915749641378151491693782406351496429168811926056794\
79854182176263446918771073926528773743545278037089416345686988027041807231832\
68190239558405925516556343044901480898119153215542644776717553398335022712279\
04682770927016998473076113261515177568124356071703181801858711133046789321031\
417/7304823102416098249014701268062640621974275246629772189661729663778079978\
31856114059132287458341803475128489509881586823257251819954209270434184314121\
83406213447361659549010659233663537650762516964462812010947810229573647510314\
29460797574621759243811767441876916388639357910591763646292541872291757152390\
20412765965325226148650114761879441169377569959850186396873717441309247581637\
139080539758489013236271409539958238213754008779892981760000000000000 + 
     Pi^2/13394628596727672850990111782797794602788048684186814550 - 
     (4*Pi^2*Log[2])/
      33486571491819182127475279456994486506970121710467036375 + 
     (17096862828048926482085044924597006257910797981920405117028991019565601\
57953254194364436057885352952008728975970889530573481884359675434082626166608\
67824144868530659208267229762997433886417281332780774351197819070155032896459\
3899670173555232963363276014143533*Zeta[3])/355400626523820277212603911071914\
46957648586704045762694148088854849319503707101838980417771939449561304387107\
95444289880569713144806705540418169328657525667647909939750778415537723486888\
9024672720643339685400274988464654639656108503190232300750110720000) + 
   s^93*(-6853497929802933954778458870871854954612112703865453340199123420437\
01754712851444699880764888581945869701867092991485980339714025624021918771677\
71457510163257486474892483025412491930838725563278753452170574479596620640783\
84713691515339467478885423052419108062252953347977569193943248953782727176441\
09505349983412704754959292318838608721729644226394992185081049918060950417924\
88714097669883885784268890833984837794145495205896585588773804124706224648550\
79/11606160162722303176104946727571345271628478115954978895007364361128887136\
78096670754176903315454502569178920530998119697714152113292785528977555324638\
01869238756946061333908508497930258425258749444342417365757121996531399157557\
87012324648889107547870548377861337901434513910548373801946282309169941584044\
55406219676523171980678657914741355803197856726332019181291574678623388535505\
06262930632588699902273933024062071127896503810439249920000000000000 + 
     Pi^2/53863506484713407847598534615931557019722153219389530850 - 
     (4*Pi^2*Log[2])/
      134658766211783519618996336539828892549305383048473827125 + 
     (72649268083074263132699950692258244270432195419519385460209190167500576\
08564293002890493485188999744410863566652778412595603160486718834477065350667\
01929327273647418389062737917704748708673259288778029968548491667108458538899\
425351942422547980472321099154512769*Zeta[3])/1478878665036511275264968622419\
82728267826988615443759199185496695715023418904102608812428270713837073068342\
41211419775514625739683143497025577750400639837241957505824655702879263640109\
500604005842827703899234966600997060348026176628168086229262857666560000) + 
   s^94*(-1710217927364305494164777178127481322366511178180426489072370787427\
71649520947767057930834126008556698545282892176961927810770564004186687018714\
68466304148676432249338648837826636793253274803314467102640953561595572426690\
54667375863165885177132712554838633041790961709928528139528719140918832779304\
22661259618159181631752834008664227834223503188793118917642400088092400630331\
51488022320520280676567954530076558800017772289358739125134657072126730189790\
69/28367540406084037524005376445897696159714235395644869027432437216232336586\
65027771853712826973290971199925634529610064448565270553643989661669222844103\
05113357640544318290267912778240287453509134884540623163124215428406630165096\
60783299274979658326428400052403548984456363022928529584886906223474194756479\
44871982093859839268178555953486711393638795231630267114029033035830695199548\
6092761097719188897094167324222531994164626042718991155200000000000 + 
     Pi^2/216587994496426545239817265508272155595093289787440008260 - 
     (2*Pi^2*Log[2])/
      270734993120533181549771581885340194493866612234300010325 + 
     (17243777674109637739494859363185522390567908313714271138562824030866499\
43472013616381171764325781808245966543733527675748357914305513465478178569007\
32034514879224229144727377924973115859487150433212078865258668307810703710436\
4902542011950761351999795216193226331*Zeta[3])/343817255434086662576027517402\
22945132060505838739436440064163908749337012042259253752475992631380757806523\
34802874396017854906616714923686506468582405871157490754546842669132161415375\
3768502889754359441020489881674969610738160185111518199524204331663360000) + 
   s^95*(-9472128172833553941156981189752924384424133005920478466334653874196\
03068143518631778230570231356906980322221892709812707656161586507810036736397\
22846279715014710775590868411483581948300321374778540110509172366786586216123\
59117917605282524160214824369671012604891062489329881760308873191746245899478\
75205046312502773052597969158382557592211551676159061138557909665736314844894\
55028266242739143681418912176299258553429660876174322719369346542122819333179\
24377691/15392324938274396262643919707182423521810739768951791915331139762040\
27571789242194648303698854465492996798617114579011339885277495028576049183544\
24475954421799549286097457104245981324132620743259695706102998211904598995724\
99906369576170678018385002546877998555023865819614433244016346135127287710785\
50567726468337517419238269561336495464357287725935839075902357291006868683949\
06457569402766648457645630088979215376015526632393476482434976448512000000000\
000 + (4*Pi^2)/3483456911484193602607061020258043835821083744081326799515 - 
     (32*Pi^2*Log[2])/
      17417284557420968013035305101290219179105418720406633997575 + 
     (25196539806124778561708397056619871367634158791435232968035979275652935\
79472051547715838028269557707789489026654632062347383479217811916056595755993\
28128872487123652329067419108953102930941834925997885707038295638726808664629\
90896395590481131094425805852672372248926955631*Zeta[3])/49217844259552104374\
65840448359651225649935587619574394539822553359712290724319410798606501579021\
97735140679439392282569891078127821602597993799483755399625856295002053273578\
69072782725562265375496976061089941354025964897809355658206087665217780206701\
6177533583360000) + s^96*(-29546723293793219325961498366951186833805767519672\
75771969679051570451091173820029311791906321161535656855859510458333812620283\
48332072637369385895213085306975239340654479153879289062185738108463062399220\
47936574779969921356365917470490968195822286268356499318338460432612745957828\
84209587208079482746638028358506796763510724818038854104018492548491837411307\
70899608691395155888895709336718149265427880360329862099973336746980505776711\
5175966062682360289868853209014003307/470481992362431677554168318537160634643\
48969377388745966109080354965638566474346778081433965950684525806595066604179\
84693205537028928672043462192217516421855865409873991950294583091013020815151\
92419624133998157613344410947731906519134467925285346188784832733358743691379\
80769398359749481100949047634746853461409561205538720580171951063117157258563\
57997565743281344390491550822714422106035662880819523229387421395625277482087\
4157176242693873451762010030080000000000000 + 
     (2*Pi^2)/7002825749890904665034813391240397401908364227792357999025 - 
     (16*Pi^2*Log[2])/
      35014128749454523325174066956201987009541821138961789995125 + 
     (64893575521698009603495459886990173159513450250961353336267771453486332\
74614525946345999578309795041063717501019318003265871434759852166079219690619\
49962165589517077337757148111908875290336517900595285371265787913214016140076\
4392521331731750538089152861310862890270229719*Zeta[3])/124211100910017079363\
30921301515693841784080659177219459250549235677338634976052909893835303102337\
25568906847097779804328067709430134936925960160841644879081925661136270438714\
44668807663073124778959351157768665332814792092542734776512257854031141940417\
289655418880000) + s^97*(-177104331237596186830063628012581239925584459919076\
14690384183982051484798543891936106011066561821014630936530177413874681600820\
84845567026633272278309474811309726737645519388776139366569593925327790417684\
04620400242635479145240161714532161108877331014510346043185750892948256880231\
27601465757588371889526179301589909352182705852868118350531956058633206931457\
43879659567300368418989266999986721714594516007992064852685420457899478238328\
6078715466824548909376716550616613224068069/276394029168472459759508544709978\
98448197462505907745027638903372755643404895909274613969835895107726907913214\
82966801443832617226639753883734331578470531346726860574936343954304425929814\
13753325432745594592804281788148908354866109544124778669215166362786326732962\
10730382754713839007835676689902674039154874582648555157191862735297224080804\
19656507441038061630306058719534762302851685237221956271452121881186768006759\
15524318084949468852988256281450745419530240000000000000 + 
     (2*Pi^2)/28154217810785882020650168123966495677060158221940704608325 - 
     (16*Pi^2*Log[2])/
      140771089053929410103250840619832478385300791109703523041625 + 
     (17583690628319816616907537080712660827632329284283337421247184171489254\
27643862994498303145156986577279396678295998181604562482845853110048851943576\
45942825444926737065916722574447010970956772637109826704403658009775676685794\
462692926444863464235849070560497235093341598083*Zeta[3])/3298637071589731922\
06066528584581725117894760598355848732262008568090972409260951503984739595789\
90485211381836328667793289715664866263891971890456990486685722067042134357217\
81870792252990478035367002975076413215436401076601959636951500785896744552974\
380805694423040000) + s^98*(-348095606537978919801632918644604708737378414654\
82474193263009564208750400275632197120073659518519048354684087498430475797666\
77356016526006661396890584571287381011498144417470296442171287784219605521934\
97080782831762437514984284237680365874378950255962979946193089842155542395756\
38453799184275525275966935935395719946379120454970668483676077454144262454010\
16275251169578325535474403805915293987810877116794671825196553178614257074892\
1582219089623768120898818869953944773042151721677/532538255576934266005818660\
85659877877079088241034015746390692980259621476359418611600568577081403729417\
06772306825711271163808477986091220955174402703219085682837752494621090284498\
14132692309646070150041758758496078252295124272807228107045694827956796494849\
62322201066400862431295717452442909824495535997629504117780783597060122824454\
60014841854909184747180255903399064690263532301090995063370860361569698919289\
54470639046742434882737584550411732542534434338897920000000000000 + 
     Pi^2/56592821660064550728377610673427602421565368547133335525825 - 
     (8*Pi^2*Log[2])/
      282964108300322753641888053367138012107826842735666677629125 + 
     (66378007901123713111453114112703754641627923513733685735401690483980028\
49878935858657702881942065660069738780095144126535417482336123772492094330717\
97347315889211054633480747615454568053804236115792008549811740690954084365081\
564335970066238095035784873732669562459680842427581*Zeta[3])/1220679105470755\
14273405892711854938655559117219312623997676498636699476398255836337171269727\
56196701380754293740432842985113252514581889507623872076442587433344335880067\
39013398425376775938231402691631887520467284098793241288838497749607591716307\
1969347665101523517440000) + 
   s^99*(-8719567753216075826706853850719023322392941879861018631664925822561\
72229695223929214200953389205462587407943839506843818337976362995431408076390\
91389020018211624035622074888390292186412716897933851049211366491533138625375\
11755366076822244025869245151609036964717981455294418687967716862428844624074\
12590198853204882156138947847192199666794995493408308755610278742322753704387\
77555458747795942641103259710071482637249664448514512046542631450884724456467\
11241275994789042293629456404559993769/13079324195233321490798404728791790445\
74301628065582478570403527081557904916786580806095324139006072254665085315682\
96941845157397201785155081734499277170483433865034965021784205158721708163006\
51347791582841549174459783816584351081990684366394675802001376836180796883930\
62543477440771239826904626913694207644196358263526434109959397927163616343013\
21601099218968893349254903115439069715981490336391904018989017884199580657143\
472449796076492947781970885818866125371762238134681600000000000 + 
     (2*Pi^2)/455006286146918987856155989814357923469385563118952017627633 - 
     (16*Pi^2*Log[2])/
      2275031430734594939280779949071789617346927815594760088138165 + 
     (22930423666694784362144818802126302057478381471768979574046807634376735\
08248355805892633084816010021657422699158968968783068504475788175736396829807\
63934174095694406193829327630369341930724272747367360248873891803034863641584\
286390280423514156218287151842637049637322446895341081003*Zeta[3])/4134542436\
71202875543638515907419733893071415748411315714365451765054286091573585814298\
18608411415883027959708623488149191091110329869176964474486403905654955082484\
61903383354359287946388108446934911530629082876213048938315482689481082105660\
187820447349182434361031314636800000) + 
   s^100*(-241188879132242027829810746847330584187714096343437000296848313219\
13931164678087416221378265324252155052639574295079982742738534306007084384587\
55509601886769706610205136814596628060533959393059304162615282866656295251765\
35979308119656054843503919679563524147415751181883329572645482747832722086785\
92631328387575000612394023260854811595579739120935233488057595342760872232696\
55731688333812040258538086781034643613769851022965644043079414753761853306204\
1475792022776763385651908609419574859989427270359643/354788327443176534972775\
44578721988425770273027735895218896970728946040108656896167772914944690021431\
11465837538984458904903439691384184204411189689589932845378115564831633925361\
11605872719055293971675355751355199432178141516231519820966129757181475347384\
13123374923105447979172431798874267867285428701604953709062955288665071403728\
25678248323979503188964038854002278815374797409466604145636966961944870425317\
99345346464685115452061942066555787676455699314806812845565646861185255997440\
000000000000 + 
     Pi^2/914517585027965886483165009230838202616685834783636233449599 - 
     (8*Pi^2*Log[2])/
      4572587925139829432415825046154191013083429173918181167247995 + 
     (33388179897941596480644471959968407711508738489868695816684527038151346\
69517541447011849235704976406967980152517983792736740713004616772520131302409\
77480053456485336354337283910705791873301176659515723699992498294862757068996\
778707740834037601579519232635528400322488371407330709200679917*Zeta[3])/5903\
77524324712501685944533054807192440211950099108750045989466372684715043953436\
29495224644865407458492412286225383453456927012497137328494881136532555270643\
22953904290723453248988048834587511343243615735859697236185894565613533994949\
124511411002436596561365910155557262799667200000))


==> anc/Data/pol1loop.res <==
Print["Result for photon polarization operator at 1 loop."]
(-2*N*Pi*\[Beta]*(-3 + \[Beta]^2))/3


==> anc/Data/pol2loop-onshell-Gs.res <==
Print["Result for photon polarization operator at 2 loop."]
(32*N*Pi*\[Beta]*(-3 + \[Beta]^2)*G[{0}, \[Beta]])/3 - 
 (16*N*Pi*(-3 + \[Beta]^2)*(1 + \[Beta]^2)*G[{-1, 0}, \[Beta]])/3 + 
 8*N*Pi*(-3 + \[Beta]^2)*(1 + \[Beta]^2)*G[{-1, 1}, \[Beta]] + 
 (16*N*Pi*(-3 + \[Beta]^2)*(1 + \[Beta]^2)*G[{0, -1}, \[Beta]])/3 - 
 (16*N*Pi*(-3 + \[Beta]^2)*(1 + \[Beta]^2)*G[{0, 1}, \[Beta]])/3 - 
 8*N*Pi*(-3 + \[Beta]^2)*(1 + \[Beta]^2)*G[{1, -1}, \[Beta]] + 
 (16*N*Pi*(-3 + \[Beta]^2)*(1 + \[Beta]^2)*G[{1, 0}, \[Beta]])/3 + 
 (2*N*Pi*(Pi^2*(6 + 4*\[Beta]^2 - 2*\[Beta]^4) + 
    3*\[Beta]*(5 - 3*\[Beta]^2 + 8*(-3 + \[Beta]^2)*Log[2])))/3 + 
 (N*Pi*G[{1}, \[Beta]]*(-33 - 72*Log[2] + 
    \[Beta]*(72 + \[Beta]*(-22 - 24*\[Beta] + 7*\[Beta]^2 + 
        24*(-2 + \[Beta]^2)*Log[2]))))/3 + 
 (N*Pi*G[{-1}, \[Beta]]*(33 + 72*Log[2] + 
    \[Beta]*(72 + \[Beta]*(22 + 48*Log[2] - 
        \[Beta]*(24 + \[Beta]*(7 + 24*Log[2]))))))/3


==> anc/Data/pol2loop-onshell-IIs.res <==
Print["Result for photon polarization operator at 2 loop."]
(-16*N*Pi*(2 + s)*\[Beta]*II[{l0}, {s, 4}])/(3*s) - 
 (32*N*Pi*(2 + s)*\[Beta]*II[{l2}, {s, 4}])/(3*s) - 
 (16*N*Pi*(-4 + s^2)*II[{l0, l1}, {s, 4}])/(3*s^2) + 
 (16*N*Pi*(-4 + s^2)*II[{l1, l0}, {s, 4}])/(3*s^2) + 
 (32*N*Pi*(-4 + s^2)*II[{l1, l2}, {s, 4}])/(3*s^2) - 
 (32*N*Pi*(-4 + s^2)*II[{l2, l1}, {s, 4}])/(3*s^2) + 
 (8*N*Pi*II[{l1}, {s, 4}]*(-4*s + s^2*(6 + 4*Log[2]) - 2*(7 + 8*Log[2])))/
  (3*s^2) + (2*N*Pi*(8*Pi^2*(4 - 4*s - s^2 + s^3) - 
    2*s*\[Beta]*(18 - 16*Log[2] + s*(-15 + 8*Log[2]) + s^2*(-3 + 8*Log[2]))))/
  (3*(-1 + s)*s^2)


==> anc/Data/pol2loop-onshell-high.res <==
Print["Result for photon polarization operator at 2 loop."]
4*N*Pi + (48*N*Pi)/s + (8*N*Pi*(5 + 12*Log[s]))/s^2 + 
 (64*N*Pi*(-47 + 87*Log[s]))/(27*s^3) + (4*N*Pi*(-983 + 1218*Log[s]))/
  (9*s^4) + (16*N*Pi*(-61699 + 70140*Log[s]))/(675*s^5) + 
 (8*N*Pi*(-84743 + 91920*Log[s]))/(135*s^6) + 
 (128*N*Pi*(-1520534 + 1595265*Log[s]))/(11025*s^7) + 
 (N*Pi*(-59673863 + 60996180*Log[s]))/(945*s^8) + 
 (8*N*Pi*(-494871793 + 486326610*Log[s]))/(4725*s^10) + 
 (8*N*Pi*(-1703104049 + 1704066840*Log[s]))/(59535*s^9) + 
 (8*N*Pi*(-3555380933 + 3394508810*Log[s]))/(2475*s^12) + 
 (128*N*Pi*(-24865035796 + 24061330755*Log[s]))/(1029105*s^11) + 
 (16*N*Pi*(-64846206181 + 60541332280*Log[s]))/(6435*s^14) + 
 (32*N*Pi*(-8644230544097 + 8155893165420*Log[s]))/(6441435*s^13) + 
 (256*N*Pi*(-62570038622092 + 57866578574805*Log[s]))/(26351325*s^15) + 
 (32*N*Pi*(-1459399817093199469 + 1294853472987517300*Log[s]))/
  (25131015*s^21) + 
 (64*N*Pi*(-3989998836472489777 + 3581331401989250910*Log[s]))/
  (2014071345*s^19) + 
 (256*N*Pi*(-8684469062731447438 + 7628709222141100951*Log[s]))/
  (81017937*s^23) + (16*N*Pi*(-356844951769237670203 + 
    314978301217084464960*Log[s]))/(800224425*s^22) + 
 (256*N*Pi*(-12730809646267061718767014 + 11000689309364992021860075*Log[s]))/
  (534982573125*s^27) + (64*N*Pi*(-3416109333889140072684192559 + 
    2931622211267318216157545700*Log[s]))/(2391185045025*s^29) + 
 (512*N*Pi*(-6486653219550990442703076328 + 5532384882596076185055172525*
     Log[s]))/(2410479687525*s^31) + 
 ((-1243191061683653*N*Pi)/540540 + (6326794510*N*Pi*Log[s])/3)/s^16 + 
 ((-5113826455795389356*N*Pi)/585810225 + (6076197478976*N*Pi*Log[s])/765)/
  s^17 + ((-686984614808844409*N*Pi)/20675655 + (810498569704*N*Pi*Log[s])/
    27)/s^18 + ((-952431736192425128776*N*Pi)/1964187225 + 
   (58404619824592*N*Pi*Log[s])/135)/s^20 + 
 ((-3501939527261959887596242*N*Pi)/33129291195 + 
   (9151284292473992*N*Pi*Log[s])/99)/s^24 + 
 ((-1176938333715950259165045008*N*Pi)/2886264005625 + 
   (612521998332093056*N*Pi*Log[s])/1725)/s^25 + 
 ((-44050724459351593612124192*N*Pi)/27966284775 + 
   (159843034517029472*N*Pi*Log[s])/117)/s^26 + 
 ((-32324007253677466063348376848*N*Pi)/1370347953975 + 
   (5544798160983871072*N*Pi*Log[s])/273)/s^28 + 
 ((-98589679513729470992097772256*N*Pi)/277902731925 + 
   (19119586231709059328*N*Pi*Log[s])/63)/s^30 + 
 ((-105461923226849746241304978367783*N*Pi)/19691393576400 + 
   (40992995698467212389*N*Pi*Log[s])/9)/s^32 + 
 ((-41222937110842799188375573714385194*N*Pi)/1978457606385975 + 
   (54234051954777287125568*N*Pi*Log[s])/3069)/s^33 + 
 ((-6789076549414416729170486763217517*N*Pi)/83688422699700 + 
   (3499838305419232170308*N*Pi*Log[s])/51)/s^34 + 
 ((-41532100051898513284591143501340064*N*Pi)/131396615224875 + 
   (924177488365487709251456*N*Pi*Log[s])/3465)/s^35 + 
 ((-850897604420673207022264236723080008*N*Pi)/690429487272525 + 
   (476200563436486608574864*N*Pi*Log[s])/459)/s^36 + 
 ((-49509004273318401026218317732589236256*N*Pi)/10296274162048875 + 
   (15690067257847994409682304*N*Pi*Log[s])/3885)/s^37 + 
 ((-535980594016934186944404069610258922128*N*Pi)/28551289973681475 + 
   (8070891435959209904165632*N*Pi*Log[s])/513)/s^38 + 
 ((-53005294645714462147460488972229192669696*N*Pi)/722798446175831025 + 
   (265496970521157714069402368*N*Pi*Log[s])/4329)/s^39 + 
 ((-1948516291217076160430341015555038781766*N*Pi)/6797926184209875 + 
   (68181587061604056650221976*N*Pi*Log[s])/285)/s^40


==> anc/Data/pol2loop-onshell-thr.res <==
Print["Result for photon polarization operator at 2 loop."]
N*((-4*Pi^3*(-3 - 2*\[Beta]^2 + \[Beta]^4))/3 + 
  Pi*(-32*\[Beta] + \[Beta]^89*(-796153589544831514731112783800947782001/
       1581082665779240014892763831379226705835 + (473152*Log[2])/658155) + 
    \[Beta]^87*(-2845375641395872464941469716332066967/
       5522445030496019914829752051697000235 + (150464*Log[2])/204595) + 
    \[Beta]^85*(-2349943375701266168611740278020537/
       4455018847865311876263199518504135 + (430144*Log[2])/571455) + 
    \[Beta]^83*(-1975236892601624297323871628676372271899/
       3655668181049382562240922418497493569355 + (409408*Log[2])/531117) + 
    \[Beta]^81*(-82971068414525502716797969666886201801/
       149821016564998646645282880363254321055 + (129728*Log[2])/164241) + 
    \[Beta]^79*(-5709462925308548629836177926177204309/
       10052403151167381014847214195065373125 + (369472*Log[2])/456225) + 
    \[Beta]^77*(-121256119958588835008471125210033141/
       208028606002613396816689542276444375 + (350272*Log[2])/421575) + 
    \[Beta]^75*(-45232941319396216656738928255425997/
       75564897024955594357262671200770625 + (110528*Log[2])/129575) + 
    \[Beta]^73*(-23920698567904321313372044347737051/
       38883902943689014316720249112803325 + (313408*Log[2])/357627) + 
    \[Beta]^71*(-18249753688318653260331317072271229/
       28843698317958842858696780773674525 + (295744*Log[2])/328233) + 
    \[Beta]^69*(-80739563900842770142977288452029/
       123972782560822904570210325351375 + (92864*Log[2])/100165) + 
    \[Beta]^67*(-75945951500973063756968030398249/
       113192540599012217216278992712125 + (261952*Log[2])/274365) + 
    \[Beta]^65*(-46267850701082864879659656518/
       66875986484253733766530926375 + (245824*Log[2])/249795) + 
    \[Beta]^63*(-30211661502415819140716832226/
       42308025015912501967917234075 + (76736*Log[2])/75579) + 
    \[Beta]^61*(-2795983383533581653833806730222/
       3789590240711019819126300823575 + (215104*Log[2])/205143) + 
    \[Beta]^59*(-3288232541319433295521618502/4308756191245241974902250125 + 
      (200512*Log[2])/184965) + \[Beta]^57*
     (-224665145832268978416428318/284279710405819373810940375 + 
      (62144*Log[2])/55385) + \[Beta]^55*
     (-994096547601543192079402/1213142434164236303602875 + 
      (172864*Log[2])/148665) + \[Beta]^53*
     (-3093046504604392567996958/3635416914280595732945475 + 
      (159808*Log[2])/132447) + \[Beta]^51*
     (-15177846610033967523574/17156489166534928881825 + 
      (49088*Log[2])/39151) + \[Beta]^49*
     (-3082331496508690603933282/3345515387474311131955875 + 
      (135232*Log[2])/103635) + \[Beta]^47*
     (-403116602589834904479766/419408634581327634618375 + 
      (123712*Log[2])/90945) + \[Beta]^45*
     (-2606644755088094380342/2594802175620104575125 + 
      (37568*Log[2])/26445) + \[Beta]^43*
     (-21293234854551305344046/20239456969836815685975 + 
      (102208*Log[2])/68757) + \[Beta]^41*
     (-40657810844124573166/36818914788532483425 + (92224*Log[2])/59163) + 
    \[Beta]^39*(-3265935616164914006/2810882846239342875 + 
      (27584*Log[2])/16835) + \[Beta]^37*
     (-8746683884776338778/7135317994299870375 + (73792*Log[2])/42735) + 
    \[Beta]^35*(-209589882362391658/161574037854854625 + 
      (65344*Log[2])/35805) + \[Beta]^33*(-29365296785284/21321170786025 + 
      (19136*Log[2])/9889) + \[Beta]^31*(-6264209135795252/4267582109642475 + 
      (49984*Log[2])/24273) + \[Beta]^29*
     (-13430319005358076/8548486535964375 + (43072*Log[2])/19575) + 
    \[Beta]^27*(-131680286392948/77929128151875 + (12224*Log[2])/5175) + 
    \[Beta]^25*(-315587539156/172682461875 + (30784*Log[2])/12075) + 
    \[Beta]^23*(-2036544024716/1023661633995 + (25408*Log[2])/9177) + 
    \[Beta]^21*(-4785848140/2193099909 + (6848*Log[2])/2261) + 
    \[Beta]^3*(-592/9 + 64*Log[2]) + (16*\[Beta]^5*(157 + 180*Log[2]))/675 + 
    (32*\[Beta]^7*(-5599 + 8190*Log[2]))/33075 + 
    (64*\[Beta]^9*(-7552 + 10395*Log[2]))/99225 + 
    (8*\[Beta]^15*(-1369639 + 1881880*Log[2]))/3578575 + 
    (8*\[Beta]^11*(-3711017 + 5072760*Log[2]))/7203735 + 
    (8*\[Beta]^13*(-76586021 + 104864760*Log[2]))/173918745 + 
    (8*\[Beta]^17*(-285793631 + 394113720*Log[2]))/846170325 + 
    (4*\[Beta]^19*(-429944321 + 594914320*Log[2]))/712045425) + 
  Pi*((128*\[Beta]^3)/3 + (128*\[Beta]^5)/45 + (1664*\[Beta]^7)/315 + 
    (1408*\[Beta]^9)/315 + (7808*\[Beta]^11)/2079 + (12416*\[Beta]^13)/3861 + 
    (6016*\[Beta]^15)/2145 + (24704*\[Beta]^17)/9945 + 
    (32384*\[Beta]^19)/14535 + (13696*\[Beta]^21)/6783 + 
    (50816*\[Beta]^23)/27531 + (61568*\[Beta]^25)/36225 + 
    (24448*\[Beta]^27)/15525 + (86144*\[Beta]^29)/58725 + 
    (99968*\[Beta]^31)/72819 + (38272*\[Beta]^33)/29667 + 
    (130688*\[Beta]^35)/107415 + (147584*\[Beta]^37)/128205 + 
    (55168*\[Beta]^39)/50505 + (184448*\[Beta]^41)/177489 + 
    (204416*\[Beta]^43)/206271 + (75136*\[Beta]^45)/79335 + 
    (247424*\[Beta]^47)/272835 + (270464*\[Beta]^49)/310905 + 
    (98176*\[Beta]^51)/117453 + (319616*\[Beta]^53)/397341 + 
    (345728*\[Beta]^55)/445995 + (124288*\[Beta]^57)/166155 + 
    (401024*\[Beta]^59)/554895 + (430208*\[Beta]^61)/615429 + 
    (153472*\[Beta]^63)/226737 + (491648*\[Beta]^65)/749385 + 
    (523904*\[Beta]^67)/823095 + (185728*\[Beta]^69)/300495 + 
    (591488*\[Beta]^71)/984699 + (626816*\[Beta]^73)/1072881 + 
    (221056*\[Beta]^75)/388725 + (700544*\[Beta]^77)/1264725 + 
    (738944*\[Beta]^79)/1368675 + (259456*\[Beta]^81)/492723 + 
    (818816*\[Beta]^83)/1593351 + (860288*\[Beta]^85)/1714365 + 
    (300928*\[Beta]^87)/613785 + (946304*\[Beta]^89)/1974465)*Log[\[Beta]])


==> anc/Data/pol3loop-onshell-Gs.res <==
Print["Result for photon polarization operator at 3 loop."]
N*((-512*Pi*\[Beta]*(-3 + \[Beta]^2)*G[{0, 0}, \[Beta]])/3 + 
   (512*Pi*(-3 - 2*\[Beta]^2 + \[Beta]^4)*G[{-1, 0, 0}, \[Beta]])/3 + 
   (32*Pi*(-3 - 24*\[Beta] - 35*\[Beta]^2 - 16*\[Beta]^3 + 30*\[Beta]^4 + 
      8*\[Beta]^5)*G[{0, -1, -1}, \[Beta]])/(3*\[Beta]) - 
   (256*Pi*(-3 - 2*\[Beta]^2 + \[Beta]^4)*G[{0, -1, 0}, \[Beta]])/3 + 
   (32*Pi*(3 - 12*\[Beta] + 35*\[Beta]^2 - 8*\[Beta]^3 - 30*\[Beta]^4 + 
      4*\[Beta]^5)*G[{0, -1, 1}, \[Beta]])/(3*\[Beta]) - 
   (256*Pi*(-3 - 2*\[Beta]^2 + \[Beta]^4)*G[{0, 0, -1}, \[Beta]])/3 + 
   (256*Pi*(-3 - 2*\[Beta]^2 + \[Beta]^4)*G[{0, 0, 1}, \[Beta]])/3 - 
   (32*Pi*(-3 - 12*\[Beta] - 35*\[Beta]^2 - 8*\[Beta]^3 + 30*\[Beta]^4 + 
      4*\[Beta]^5)*G[{0, 1, -1}, \[Beta]])/(3*\[Beta]) + 
   (256*Pi*(-3 - 2*\[Beta]^2 + \[Beta]^4)*G[{0, 1, 0}, \[Beta]])/3 - 
   (32*Pi*(3 - 24*\[Beta] + 35*\[Beta]^2 - 16*\[Beta]^3 - 30*\[Beta]^4 + 
      8*\[Beta]^5)*G[{0, 1, 1}, \[Beta]])/(3*\[Beta]) - 
   (512*Pi*(-3 - 2*\[Beta]^2 + \[Beta]^4)*G[{1, 0, 0}, \[Beta]])/3 + 
   (32*Pi*(-23 - 11*\[Beta]^2 + 2*\[Beta]^4)*G[{(-I)*Sqrt[3], -1, -1}, 
      \[Beta]])/3 + 16*Pi*(23 + 11*\[Beta]^2 - 2*\[Beta]^4)*
    G[{(-I)*Sqrt[3], -1, 0}, \[Beta]] + 
   (40*Pi*(-23 - 11*\[Beta]^2 + 2*\[Beta]^4)*G[{(-I)*Sqrt[3], -1, 1}, 
      \[Beta]])/3 - (40*Pi*(-23 - 11*\[Beta]^2 + 2*\[Beta]^4)*
     G[{(-I)*Sqrt[3], 1, -1}, \[Beta]])/3 + 
   16*Pi*(-23 - 11*\[Beta]^2 + 2*\[Beta]^4)*G[{(-I)*Sqrt[3], 1, 0}, 
     \[Beta]] - (32*Pi*(-23 - 11*\[Beta]^2 + 2*\[Beta]^4)*
     G[{(-I)*Sqrt[3], 1, 1}, \[Beta]])/3 + 
   (32*Pi*(-23 - 11*\[Beta]^2 + 2*\[Beta]^4)*G[{I*Sqrt[3], -1, -1}, \[Beta]])/
    3 + 16*Pi*(23 + 11*\[Beta]^2 - 2*\[Beta]^4)*G[{I*Sqrt[3], -1, 0}, 
     \[Beta]] + (40*Pi*(-23 - 11*\[Beta]^2 + 2*\[Beta]^4)*
     G[{I*Sqrt[3], -1, 1}, \[Beta]])/3 - 
   (40*Pi*(-23 - 11*\[Beta]^2 + 2*\[Beta]^4)*G[{I*Sqrt[3], 1, -1}, \[Beta]])/
    3 + 16*Pi*(-23 - 11*\[Beta]^2 + 2*\[Beta]^4)*G[{I*Sqrt[3], 1, 0}, 
     \[Beta]] - (32*Pi*(-23 - 11*\[Beta]^2 + 2*\[Beta]^4)*
     G[{I*Sqrt[3], 1, 1}, \[Beta]])/3 + 
   (4*Pi*(-9 - 16*\[Beta] - 15*\[Beta]^2 - 14*\[Beta]^3 - 3*\[Beta]^4 + 
      6*\[Beta]^5 + 3*\[Beta]^6)*G[{-1, -1, -1, -1}, \[Beta]])/(3*\[Beta]) - 
   (8*Pi*(-18 - 7*\[Beta] - 30*\[Beta]^2 - 62*\[Beta]^3 - 6*\[Beta]^4 + 
      21*\[Beta]^5 + 6*\[Beta]^6)*G[{-1, -1, -1, 0}, \[Beta]])/(3*\[Beta]) + 
   (4*Pi*(-45 - 5*\[Beta] - 75*\[Beta]^2 - 172*\[Beta]^3 - 15*\[Beta]^4 + 
      57*\[Beta]^5 + 15*\[Beta]^6)*G[{-1, -1, -1, 1}, \[Beta]])/(3*\[Beta]) + 
   (16*Pi*(-35 + 26*\[Beta]^2 - 7*\[Beta]^4 + 
      (10*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2)/\[Beta])*
     G[{-1, -1, 0, -1}, \[Beta]])/3 - 
   (256*Pi*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2*G[{-1, -1, 0, 0}, \[Beta]])/
    (3*\[Beta]) + (16*Pi*(35 - 26*\[Beta]^2 + 7*\[Beta]^4 + 
      (14*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2)/\[Beta])*
     G[{-1, -1, 0, 1}, \[Beta]])/3 + 
   (4*Pi*(237 + 267*\[Beta] + 395*\[Beta]^2 - 152*\[Beta]^3 + 79*\[Beta]^4 + 
      37*\[Beta]^5 - 79*\[Beta]^6)*G[{-1, -1, 1, -1}, \[Beta]])/(3*\[Beta]) + 
   (8*Pi*(-162 - 7*\[Beta] - 270*\[Beta]^2 - 62*\[Beta]^3 - 54*\[Beta]^4 + 
      21*\[Beta]^5 + 54*\[Beta]^6)*G[{-1, -1, 1, 0}, \[Beta]])/(3*\[Beta]) - 
   (4*Pi*(-249 + 246*\[Beta] - 415*\[Beta]^2 - 338*\[Beta]^3 - 83*\[Beta]^4 + 
      100*\[Beta]^5 + 83*\[Beta]^6)*G[{-1, -1, 1, 1}, \[Beta]])/(3*\[Beta]) + 
   (16*Pi*(45 - 48*\[Beta]^2 + 11*\[Beta]^4 - 
      (8*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2)/\[Beta])*
     G[{-1, 0, -1, -1}, \[Beta]])/3 + 
   (128*Pi*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2*G[{-1, 0, -1, 0}, \[Beta]])/
    (3*\[Beta]) + (16*Pi*(-45 + 48*\[Beta]^2 - 11*\[Beta]^4 - 
      (4*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2)/\[Beta])*
     G[{-1, 0, -1, 1}, \[Beta]])/3 + 
   (128*Pi*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2*G[{-1, 0, 0, -1}, \[Beta]])/
    (3*\[Beta]) - (128*Pi*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2*
     G[{-1, 0, 0, 1}, \[Beta]])/(3*\[Beta]) + 
   (16*Pi*(-45 + 48*\[Beta]^2 - 11*\[Beta]^4 + 
      (4*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2)/\[Beta])*
     G[{-1, 0, 1, -1}, \[Beta]])/3 - 
   (128*Pi*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2*G[{-1, 0, 1, 0}, \[Beta]])/
    (3*\[Beta]) + (16*Pi*(45 - 48*\[Beta]^2 + 11*\[Beta]^4 + 
      (8*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2)/\[Beta])*
     G[{-1, 0, 1, 1}, \[Beta]])/3 + 
   (4*Pi*(-249 - 462*\[Beta] - 415*\[Beta]^2 + 322*\[Beta]^3 - 83*\[Beta]^4 - 
      60*\[Beta]^5 + 83*\[Beta]^6)*G[{-1, 1, -1, -1}, \[Beta]])/(3*\[Beta]) - 
   (8*Pi*(-162 - 95*\[Beta] - 270*\[Beta]^2 + 50*\[Beta]^3 - 54*\[Beta]^4 - 
      3*\[Beta]^5 + 54*\[Beta]^6)*G[{-1, 1, -1, 0}, \[Beta]])/(3*\[Beta]) + 
   (4*Pi*(-237 + 177*\[Beta] - 395*\[Beta]^2 - 172*\[Beta]^3 - 79*\[Beta]^4 + 
      51*\[Beta]^5 + 79*\[Beta]^6)*G[{-1, 1, -1, 1}, \[Beta]])/(3*\[Beta]) + 
   (16*Pi*(35 - 26*\[Beta]^2 + 7*\[Beta]^4 - 
      (14*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2)/\[Beta])*
     G[{-1, 1, 0, -1}, \[Beta]])/3 + 
   (256*Pi*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2*G[{-1, 1, 0, 0}, \[Beta]])/
    (3*\[Beta]) + (16*Pi*(-35 + 26*\[Beta]^2 - 7*\[Beta]^4 - 
      (10*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2)/\[Beta])*
     G[{-1, 1, 0, 1}, \[Beta]])/3 + 
   (4*Pi*(45 + 245*\[Beta] + 75*\[Beta]^2 - 152*\[Beta]^3 + 15*\[Beta]^4 + 
      11*\[Beta]^5 - 15*\[Beta]^6)*G[{-1, 1, 1, -1}, \[Beta]])/(3*\[Beta]) + 
   (8*Pi*(-18 - 95*\[Beta] - 30*\[Beta]^2 + 50*\[Beta]^3 - 6*\[Beta]^4 - 
      3*\[Beta]^5 + 6*\[Beta]^6)*G[{-1, 1, 1, 0}, \[Beta]])/(3*\[Beta]) + 
   (4*Pi*(9 + 40*\[Beta] + 15*\[Beta]^2 + 2*\[Beta]^3 + 3*\[Beta]^4 - 
      2*\[Beta]^5 - 3*\[Beta]^6)*G[{-1, 1, 1, 1}, \[Beta]])/(3*\[Beta]) - 
   (16*Pi*(-18 - 17*\[Beta] - 30*\[Beta]^2 - 2*\[Beta]^3 - 6*\[Beta]^4 + 
      3*\[Beta]^5 + 6*\[Beta]^6)*G[{-1, (-I)*Sqrt[3], -1, -1}, \[Beta]])/
    (3*\[Beta]) + 8*Pi*(-17 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
     (6*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2)/\[Beta])*
    G[{-1, (-I)*Sqrt[3], -1, 0}, \[Beta]] - 
   (20*Pi*(-18 - 17*\[Beta] - 30*\[Beta]^2 - 2*\[Beta]^3 - 6*\[Beta]^4 + 
      3*\[Beta]^5 + 6*\[Beta]^6)*G[{-1, (-I)*Sqrt[3], -1, 1}, \[Beta]])/
    (3*\[Beta]) + (20*Pi*(-18 - 17*\[Beta] - 30*\[Beta]^2 - 2*\[Beta]^3 - 
      6*\[Beta]^4 + 3*\[Beta]^5 + 6*\[Beta]^6)*G[{-1, (-I)*Sqrt[3], 1, -1}, 
      \[Beta]])/(3*\[Beta]) + 8*Pi*(17 + 2*\[Beta]^2 - 3*\[Beta]^4 - 
     (6*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2)/\[Beta])*
    G[{-1, (-I)*Sqrt[3], 1, 0}, \[Beta]] + 
   (16*Pi*(-18 - 17*\[Beta] - 30*\[Beta]^2 - 2*\[Beta]^3 - 6*\[Beta]^4 + 
      3*\[Beta]^5 + 6*\[Beta]^6)*G[{-1, (-I)*Sqrt[3], 1, 1}, \[Beta]])/
    (3*\[Beta]) - (16*Pi*(-18 - 17*\[Beta] - 30*\[Beta]^2 - 2*\[Beta]^3 - 
      6*\[Beta]^4 + 3*\[Beta]^5 + 6*\[Beta]^6)*G[{-1, I*Sqrt[3], -1, -1}, 
      \[Beta]])/(3*\[Beta]) + 8*Pi*(-17 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
     (6*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2)/\[Beta])*
    G[{-1, I*Sqrt[3], -1, 0}, \[Beta]] - 
   (20*Pi*(-18 - 17*\[Beta] - 30*\[Beta]^2 - 2*\[Beta]^3 - 6*\[Beta]^4 + 
      3*\[Beta]^5 + 6*\[Beta]^6)*G[{-1, I*Sqrt[3], -1, 1}, \[Beta]])/
    (3*\[Beta]) + (20*Pi*(-18 - 17*\[Beta] - 30*\[Beta]^2 - 2*\[Beta]^3 - 
      6*\[Beta]^4 + 3*\[Beta]^5 + 6*\[Beta]^6)*G[{-1, I*Sqrt[3], 1, -1}, 
      \[Beta]])/(3*\[Beta]) + 8*Pi*(17 + 2*\[Beta]^2 - 3*\[Beta]^4 - 
     (6*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2)/\[Beta])*
    G[{-1, I*Sqrt[3], 1, 0}, \[Beta]] + 
   (16*Pi*(-18 - 17*\[Beta] - 30*\[Beta]^2 - 2*\[Beta]^3 - 6*\[Beta]^4 + 
      3*\[Beta]^5 + 6*\[Beta]^6)*G[{-1, I*Sqrt[3], 1, 1}, \[Beta]])/
    (3*\[Beta]) - (4*Pi*(-9 + 40*\[Beta] - 15*\[Beta]^2 + 2*\[Beta]^3 - 
      3*\[Beta]^4 - 2*\[Beta]^5 + 3*\[Beta]^6)*G[{1, -1, -1, -1}, \[Beta]])/
    (3*\[Beta]) + (8*Pi*(-18 + 95*\[Beta] - 30*\[Beta]^2 - 50*\[Beta]^3 - 
      6*\[Beta]^4 + 3*\[Beta]^5 + 6*\[Beta]^6)*G[{1, -1, -1, 0}, \[Beta]])/
    (3*\[Beta]) + (4*Pi*(45 - 245*\[Beta] + 75*\[Beta]^2 + 152*\[Beta]^3 + 
      15*\[Beta]^4 - 11*\[Beta]^5 - 15*\[Beta]^6)*G[{1, -1, -1, 1}, \[Beta]])/
    (3*\[Beta]) + (16*Pi*(35 - 26*\[Beta]^2 + 7*\[Beta]^4 - 
      (10*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2)/\[Beta])*
     G[{1, -1, 0, -1}, \[Beta]])/3 + 
   (256*Pi*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2*G[{1, -1, 0, 0}, \[Beta]])/
    (3*\[Beta]) + (16*Pi*(-35 + 26*\[Beta]^2 - 7*\[Beta]^4 - 
      (14*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2)/\[Beta])*
     G[{1, -1, 0, 1}, \[Beta]])/3 + 
   (4*Pi*(-237 - 177*\[Beta] - 395*\[Beta]^2 + 172*\[Beta]^3 - 79*\[Beta]^4 - 
      51*\[Beta]^5 + 79*\[Beta]^6)*G[{1, -1, 1, -1}, \[Beta]])/(3*\[Beta]) - 
   (8*Pi*(-162 + 95*\[Beta] - 270*\[Beta]^2 - 50*\[Beta]^3 - 54*\[Beta]^4 + 
      3*\[Beta]^5 + 54*\[Beta]^6)*G[{1, -1, 1, 0}, \[Beta]])/(3*\[Beta]) + 
   (4*Pi*(-249 + 462*\[Beta] - 415*\[Beta]^2 - 322*\[Beta]^3 - 83*\[Beta]^4 + 
      60*\[Beta]^5 + 83*\[Beta]^6)*G[{1, -1, 1, 1}, \[Beta]])/(3*\[Beta]) + 
   (16*Pi*(-45 + 48*\[Beta]^2 - 11*\[Beta]^4 + 
      (8*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2)/\[Beta])*
     G[{1, 0, -1, -1}, \[Beta]])/3 - 
   (128*Pi*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2*G[{1, 0, -1, 0}, \[Beta]])/
    (3*\[Beta]) + (16*Pi*(45 - 48*\[Beta]^2 + 11*\[Beta]^4 + 
      (4*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2)/\[Beta])*
     G[{1, 0, -1, 1}, \[Beta]])/3 - 
   (128*Pi*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2*G[{1, 0, 0, -1}, \[Beta]])/
    (3*\[Beta]) + (128*Pi*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2*
     G[{1, 0, 0, 1}, \[Beta]])/(3*\[Beta]) + 
   (16*Pi*(45 - 48*\[Beta]^2 + 11*\[Beta]^4 - 
      (4*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2)/\[Beta])*
     G[{1, 0, 1, -1}, \[Beta]])/3 + 
   (128*Pi*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2*G[{1, 0, 1, 0}, \[Beta]])/
    (3*\[Beta]) + (16*Pi*(-45 + 48*\[Beta]^2 - 11*\[Beta]^4 - 
      (8*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2)/\[Beta])*
     G[{1, 0, 1, 1}, \[Beta]])/3 + 
   (4*Pi*(249 + 246*\[Beta] + 415*\[Beta]^2 - 338*\[Beta]^3 + 83*\[Beta]^4 + 
      100*\[Beta]^5 - 83*\[Beta]^6)*G[{1, 1, -1, -1}, \[Beta]])/(3*\[Beta]) + 
   (8*Pi*(-162 + 7*\[Beta] - 270*\[Beta]^2 + 62*\[Beta]^3 - 54*\[Beta]^4 - 
      21*\[Beta]^5 + 54*\[Beta]^6)*G[{1, 1, -1, 0}, \[Beta]])/(3*\[Beta]) - 
   (4*Pi*(-237 + 267*\[Beta] - 395*\[Beta]^2 - 152*\[Beta]^3 - 79*\[Beta]^4 + 
      37*\[Beta]^5 + 79*\[Beta]^6)*G[{1, 1, -1, 1}, \[Beta]])/(3*\[Beta]) + 
   (16*Pi*(-35 + 26*\[Beta]^2 - 7*\[Beta]^4 + 
      (14*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2)/\[Beta])*
     G[{1, 1, 0, -1}, \[Beta]])/3 - 
   (256*Pi*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2*G[{1, 1, 0, 0}, \[Beta]])/
    (3*\[Beta]) + (16*Pi*(35 - 26*\[Beta]^2 + 7*\[Beta]^4 + 
      (10*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2)/\[Beta])*
     G[{1, 1, 0, 1}, \[Beta]])/3 + 
   (4*Pi*(-45 + 5*\[Beta] - 75*\[Beta]^2 + 172*\[Beta]^3 - 15*\[Beta]^4 - 
      57*\[Beta]^5 + 15*\[Beta]^6)*G[{1, 1, 1, -1}, \[Beta]])/(3*\[Beta]) - 
   (8*Pi*(-18 + 7*\[Beta] - 30*\[Beta]^2 + 62*\[Beta]^3 - 6*\[Beta]^4 - 
      21*\[Beta]^5 + 6*\[Beta]^6)*G[{1, 1, 1, 0}, \[Beta]])/(3*\[Beta]) + 
   (4*Pi*(-9 + 16*\[Beta] - 15*\[Beta]^2 + 14*\[Beta]^3 - 3*\[Beta]^4 - 
      6*\[Beta]^5 + 3*\[Beta]^6)*G[{1, 1, 1, 1}, \[Beta]])/(3*\[Beta]) + 
   (16*Pi*(-18 + 17*\[Beta] - 30*\[Beta]^2 + 2*\[Beta]^3 - 6*\[Beta]^4 - 
      3*\[Beta]^5 + 6*\[Beta]^6)*G[{1, (-I)*Sqrt[3], -1, -1}, \[Beta]])/
    (3*\[Beta]) + 8*Pi*(-17 - 2*\[Beta]^2 + 3*\[Beta]^4 - 
     (6*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2)/\[Beta])*
    G[{1, (-I)*Sqrt[3], -1, 0}, \[Beta]] + 
   (20*Pi*(-18 + 17*\[Beta] - 30*\[Beta]^2 + 2*\[Beta]^3 - 6*\[Beta]^4 - 
      3*\[Beta]^5 + 6*\[Beta]^6)*G[{1, (-I)*Sqrt[3], -1, 1}, \[Beta]])/
    (3*\[Beta]) - (20*Pi*(-18 + 17*\[Beta] - 30*\[Beta]^2 + 2*\[Beta]^3 - 
      6*\[Beta]^4 - 3*\[Beta]^5 + 6*\[Beta]^6)*G[{1, (-I)*Sqrt[3], 1, -1}, 
      \[Beta]])/(3*\[Beta]) + 8*Pi*(17 + 2*\[Beta]^2 - 3*\[Beta]^4 + 
     (6*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2)/\[Beta])*
    G[{1, (-I)*Sqrt[3], 1, 0}, \[Beta]] - 
   (16*Pi*(-18 + 17*\[Beta] - 30*\[Beta]^2 + 2*\[Beta]^3 - 6*\[Beta]^4 - 
      3*\[Beta]^5 + 6*\[Beta]^6)*G[{1, (-I)*Sqrt[3], 1, 1}, \[Beta]])/
    (3*\[Beta]) + (16*Pi*(-18 + 17*\[Beta] - 30*\[Beta]^2 + 2*\[Beta]^3 - 
      6*\[Beta]^4 - 3*\[Beta]^5 + 6*\[Beta]^6)*G[{1, I*Sqrt[3], -1, -1}, 
      \[Beta]])/(3*\[Beta]) + 8*Pi*(-17 - 2*\[Beta]^2 + 3*\[Beta]^4 - 
     (6*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2)/\[Beta])*
    G[{1, I*Sqrt[3], -1, 0}, \[Beta]] + 
   (20*Pi*(-18 + 17*\[Beta] - 30*\[Beta]^2 + 2*\[Beta]^3 - 6*\[Beta]^4 - 
      3*\[Beta]^5 + 6*\[Beta]^6)*G[{1, I*Sqrt[3], -1, 1}, \[Beta]])/
    (3*\[Beta]) - (20*Pi*(-18 + 17*\[Beta] - 30*\[Beta]^2 + 2*\[Beta]^3 - 
      6*\[Beta]^4 - 3*\[Beta]^5 + 6*\[Beta]^6)*G[{1, I*Sqrt[3], 1, -1}, 
      \[Beta]])/(3*\[Beta]) + 8*Pi*(17 + 2*\[Beta]^2 - 3*\[Beta]^4 + 
     (6*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2)/\[Beta])*
    G[{1, I*Sqrt[3], 1, 0}, \[Beta]] - 
   (16*Pi*(-18 + 17*\[Beta] - 30*\[Beta]^2 + 2*\[Beta]^3 - 6*\[Beta]^4 - 
      3*\[Beta]^5 + 6*\[Beta]^6)*G[{1, I*Sqrt[3], 1, 1}, \[Beta]])/
    (3*\[Beta]) + 24*Pi*(23 + 11*\[Beta]^2 - 2*\[Beta]^4)*
    G[{(-I)*Sqrt[3], -1}, \[Beta]]*Log[2] + 
   24*Pi*(-23 - 11*\[Beta]^2 + 2*\[Beta]^4)*G[{(-I)*Sqrt[3], 1}, \[Beta]]*
    Log[2] + 24*Pi*(23 + 11*\[Beta]^2 - 2*\[Beta]^4)*
    G[{I*Sqrt[3], -1}, \[Beta]]*Log[2] + 
   24*Pi*(-23 - 11*\[Beta]^2 + 2*\[Beta]^4)*G[{I*Sqrt[3], 1}, \[Beta]]*
    Log[2] + 12*Pi*(-17 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
     (6*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2)/\[Beta])*
    G[{-1, (-I)*Sqrt[3], -1}, \[Beta]]*Log[2] + 
   12*Pi*(17 + 2*\[Beta]^2 - 3*\[Beta]^4 - 
     (6*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2)/\[Beta])*
    G[{-1, (-I)*Sqrt[3], 1}, \[Beta]]*Log[2] + 
   12*Pi*(-17 - 2*\[Beta]^2 + 3*\[Beta]^4 + 
     (6*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2)/\[Beta])*
    G[{-1, I*Sqrt[3], -1}, \[Beta]]*Log[2] + 
   12*Pi*(17 + 2*\[Beta]^2 - 3*\[Beta]^4 - 
     (6*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2)/\[Beta])*
    G[{-1, I*Sqrt[3], 1}, \[Beta]]*Log[2] + 
   12*Pi*(-17 - 2*\[Beta]^2 + 3*\[Beta]^4 - 
     (6*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2)/\[Beta])*
    G[{1, (-I)*Sqrt[3], -1}, \[Beta]]*Log[2] + 
   12*Pi*(17 + 2*\[Beta]^2 - 3*\[Beta]^4 + 
     (6*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2)/\[Beta])*
    G[{1, (-I)*Sqrt[3], 1}, \[Beta]]*Log[2] + 
   12*Pi*(-17 - 2*\[Beta]^2 + 3*\[Beta]^4 - 
     (6*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2)/\[Beta])*
    G[{1, I*Sqrt[3], -1}, \[Beta]]*Log[2] + 
   12*Pi*(17 + 2*\[Beta]^2 - 3*\[Beta]^4 + 
     (6*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2)/\[Beta])*
    G[{1, I*Sqrt[3], 1}, \[Beta]]*Log[2] + 
   (16*Pi*G[{-1, 1, 0}, \[Beta]]*(161*\[Beta] + 105*\[Beta]^3 - 
      42*\[Beta]^5 - 72*Log[2] + 24*\[Beta]^6*Log[2] - 
      4*\[Beta]^4*(-3 + 6*Log[2]) - 20*\[Beta]^2*(-1 + 6*Log[2])))/
    (3*\[Beta]) - (16*Pi*G[{1, 1, 0}, \[Beta]]*(-17*\[Beta] - 9*\[Beta]^3 - 
      6*\[Beta]^5 - 72*Log[2] + 24*\[Beta]^6*Log[2] - 
      4*\[Beta]^4*(-3 + 6*Log[2]) - 20*\[Beta]^2*(-1 + 6*Log[2])))/
    (3*\[Beta]) - (16*Pi*G[{-1, -1, 0}, \[Beta]]*(17*\[Beta] + 9*\[Beta]^3 + 
      6*\[Beta]^5 - 72*Log[2] + 24*\[Beta]^6*Log[2] - 
      4*\[Beta]^4*(-3 + 6*Log[2]) - 20*\[Beta]^2*(-1 + 6*Log[2])))/
    (3*\[Beta]) + (16*Pi*G[{1, -1, 0}, \[Beta]]*(-161*\[Beta] - 
      105*\[Beta]^3 + 42*\[Beta]^5 - 72*Log[2] + 24*\[Beta]^6*Log[2] - 
      4*\[Beta]^4*(-3 + 6*Log[2]) - 20*\[Beta]^2*(-1 + 6*Log[2])))/
    (3*\[Beta]) - (32*Pi*G[{1, 0, -1}, \[Beta]]*(6 + 38*\[Beta] + 
      32*\[Beta]^3 - 14*\[Beta]^5 + \[Beta]^2*(59 - 30*Log[2]) - 18*Log[2] + 
      6*\[Beta]^6*Log[2] - \[Beta]^4*(33 + 6*Log[2])))/(3*\[Beta]) + 
   (32*Pi*G[{-1, 0, -1}, \[Beta]]*(6 + 34*\[Beta] + 16*\[Beta]^3 - 
      10*\[Beta]^5 + \[Beta]^2*(59 - 30*Log[2]) - 18*Log[2] + 
      6*\[Beta]^6*Log[2] - \[Beta]^4*(33 + 6*Log[2])))/(3*\[Beta]) + 
   (32*Pi*G[{1, 0, 1}, \[Beta]]*(6 - 34*\[Beta] - 16*\[Beta]^3 + 
      10*\[Beta]^5 + \[Beta]^2*(59 - 30*Log[2]) - 18*Log[2] + 
      6*\[Beta]^6*Log[2] - \[Beta]^4*(33 + 6*Log[2])))/(3*\[Beta]) - 
   (32*Pi*G[{-1, 0, 1}, \[Beta]]*(6 - 38*\[Beta] - 32*\[Beta]^3 + 
      14*\[Beta]^5 + \[Beta]^2*(59 - 30*Log[2]) - 18*Log[2] + 
      6*\[Beta]^6*Log[2] - \[Beta]^4*(33 + 6*Log[2])))/(3*\[Beta]) - 
   (32*Pi*G[{0, -1}, \[Beta]]*(12 + 36*\[Beta] - 12*\[Beta]^3 + 
      \[Beta]^2*(101 - 24*Log[2]) - 36*Log[2] + \[Beta]^4*(-38 + 12*Log[2])))/
    3 + (32*Pi*G[{0, 1}, \[Beta]]*(12 - 36*\[Beta] + 12*\[Beta]^3 + 
      \[Beta]^2*(101 - 24*Log[2]) - 36*Log[2] + \[Beta]^4*(-38 + 12*Log[2])))/
    3 + (4*Pi*G[{1, 1, -1}, \[Beta]]*(6 + \[Beta]^2*(112 - 810*Log[2]) - 
      486*Log[2] + 186*\[Beta]^3*Log[2] + 162*\[Beta]^6*Log[2] + 
      3*\[Beta]*(-45 + 7*Log[2]) - 6*\[Beta]^4*(-11 + 27*Log[2]) - 
      \[Beta]^5*(49 + 63*Log[2])))/(3*\[Beta]) + 
   (4*Pi*G[{-1, -1, 1}, \[Beta]]*(6 + \[Beta]^2*(112 - 810*Log[2]) - 
      486*Log[2] - 186*\[Beta]^3*Log[2] + 162*\[Beta]^6*Log[2] - 
      3*\[Beta]*(-45 + 7*Log[2]) - 6*\[Beta]^4*(-11 + 27*Log[2]) + 
      \[Beta]^5*(49 + 63*Log[2])))/(3*\[Beta]) - 
   (4*Pi*G[{-1, 1, -1}, \[Beta]]*(78 + \[Beta]^2*(844 - 810*Log[2]) + 
      \[Beta]*(457 - 285*Log[2]) - 486*Log[2] + 162*\[Beta]^6*Log[2] - 
      18*\[Beta]^4*(25 + 9*Log[2]) - \[Beta]^5*(157 + 9*Log[2]) + 
      2*\[Beta]^3*(158 + 75*Log[2])))/(3*\[Beta]) - 
   (4*Pi*G[{-1, -1, -1}, \[Beta]]*(6 + \[Beta]*(33 - 21*Log[2]) - 54*Log[2] + 
      18*\[Beta]^6*Log[2] - 6*\[Beta]^4*(1 + 3*Log[2]) - 
      2*\[Beta]^2*(4 + 45*Log[2]) + \[Beta]^5*(13 + 63*Log[2]) - 
      2*\[Beta]^3*(27 + 93*Log[2])))/(3*\[Beta]) - 
   (4*Pi*G[{1, 1, 1}, \[Beta]]*(6 - 54*Log[2] + 18*\[Beta]^6*Log[2] - 
      6*\[Beta]^4*(1 + 3*Log[2]) + 3*\[Beta]*(-11 + 7*Log[2]) - 
      2*\[Beta]^2*(4 + 45*Log[2]) - \[Beta]^5*(13 + 63*Log[2]) + 
      2*\[Beta]^3*(27 + 93*Log[2])))/(3*\[Beta]) - 
   (4*Pi*G[{1, -1, 1}, \[Beta]]*(78 + \[Beta]^2*(844 - 810*Log[2]) - 
      486*Log[2] + 162*\[Beta]^6*Log[2] - 18*\[Beta]^4*(25 + 9*Log[2]) + 
      \[Beta]^5*(157 + 9*Log[2]) - 2*\[Beta]^3*(158 + 75*Log[2]) + 
      \[Beta]*(-457 + 285*Log[2])))/(3*\[Beta]) + 
   (4*Pi*G[{-1, 1, 1}, \[Beta]]*(78 + \[Beta]^2*(724 - 90*Log[2]) - 
      54*Log[2] + 18*\[Beta]^6*Log[2] - 6*\[Beta]^4*(87 + 3*Log[2]) - 
      \[Beta]^5*(-95 + 9*Log[2]) + 2*\[Beta]^3*(-157 + 75*Log[2]) - 
      \[Beta]*(509 + 285*Log[2])))/(3*\[Beta]) + 
   (4*Pi*G[{1, -1, -1}, \[Beta]]*(78 + \[Beta]^2*(724 - 90*Log[2]) - 
      54*Log[2] + 18*\[Beta]^6*Log[2] - 6*\[Beta]^4*(87 + 3*Log[2]) + 
      \[Beta]^5*(-95 + 9*Log[2]) - 2*\[Beta]^3*(-157 + 75*Log[2]) + 
      \[Beta]*(509 + 285*Log[2])))/(3*\[Beta]) + 
   (8*Pi*G[{0}, \[Beta]]*(2*Pi^2*(-12 + 7*\[Beta] - 8*\[Beta]^2 - 
        7*\[Beta]^3 + 4*\[Beta]^4) - 
      (\[Beta]*(241 + \[Beta]^2*(231 - 864*Log[2]) - 2592*Log[2] + 
         9*\[Beta]^4*(7 + 32*Log[2]) + \[Beta]^6*(9 + 96*Log[2])))/
       (3 + \[Beta]^2)^2))/3 + (4*Pi*G[{1, 0}, \[Beta]]*
     (96*\[Beta]*(-3 + \[Beta]^2) - Pi^2*(-22 + 24/\[Beta] + 40*\[Beta] + 
        28*\[Beta]^2 + 8*\[Beta]^3 - 6*\[Beta]^4 - 8*\[Beta]^5) - 
      128*(-3 - 2*\[Beta]^2 + \[Beta]^4)*Log[2] - 
      (-4461 - 5184*Log[2] + \[Beta]^10*(41 + 64*Log[2]) + 
        \[Beta]^6*(914 + 384*Log[2]) + \[Beta]^8*(375 + 448*Log[2]) - 
        6*\[Beta]^4*(-17 + 576*Log[2]) - 9*\[Beta]^2*(403 + 960*Log[2]))/
       (3 + \[Beta]^2)^3))/3 + (4*Pi*G[{-1, 0}, \[Beta]]*
     (96*\[Beta]*(-3 + \[Beta]^2) + Pi^2*(-22 + 24/\[Beta] + 40*\[Beta] + 
        28*\[Beta]^2 + 8*\[Beta]^3 - 6*\[Beta]^4 - 8*\[Beta]^5) + 
      128*(-3 - 2*\[Beta]^2 + \[Beta]^4)*Log[2] + 
      (-4461 - 5184*Log[2] + \[Beta]^10*(41 + 64*Log[2]) + 
        \[Beta]^6*(914 + 384*Log[2]) + \[Beta]^8*(375 + 448*Log[2]) - 
        6*\[Beta]^4*(-17 + 576*Log[2]) - 9*\[Beta]^2*(403 + 960*Log[2]))/
       (3 + \[Beta]^2)^3))/3 + (Pi*G[{1, -1}, \[Beta]]*
     (-2*Pi^2*(-144 + 393*\[Beta] - 240*\[Beta]^2 - 326*\[Beta]^3 - 
        48*\[Beta]^4 + 77*\[Beta]^5 + 48*\[Beta]^6) + 
      (3*(\[Beta]^3*(60441 - 172368*Log[2]) + 
         \[Beta]*(8467 - 104328*Log[2]) + \[Beta]^5*(36694 - 75600*Log[2]) - 
         2*\[Beta]^7*(155 - 336*Log[2]) + \[Beta]^11*(-627 + 1008*Log[2]) + 
         3*\[Beta]^9*(-1267 + 2184*Log[2]) + 324*(1 - 72*Log[2]^2) + 
         16*\[Beta]^12*(3 + 18*Log[2]^2) - 432*\[Beta]^4*(69 - 48*Log[2] + 
           126*Log[2]^2) - 96*\[Beta]^6*(1 - 126*Log[2] + 144*Log[2]^2) - 
         324*\[Beta]^2*(131 - 40*Log[2] + 192*Log[2]^2) + 
         12*\[Beta]^8*(333 + 120*Log[2]^2 + 32*Log[2]*(8 + 6*Log[2])) + 
         4*\[Beta]^10*(227 + 320*Log[2]^2 + 8*Log[2]*(9 + 32*Log[2]))))/
       (3 + \[Beta]^2)^3))/(9*\[Beta]) + 
   (Pi*G[{-1, 1}, \[Beta]]*(-2*Pi^2*(-72 + 27*\[Beta] - 120*\[Beta]^2 + 
        14*\[Beta]^3 - 24*\[Beta]^4 + 7*\[Beta]^5 + 24*\[Beta]^6) + 
      (3*(\[Beta]^11*(627 - 1008*Log[2]) + 2*\[Beta]^7*(155 - 336*Log[2]) - 
         3*\[Beta]^9*(-1267 + 2184*Log[2]) + 3*\[Beta]^3*
          (-20147 + 57456*Log[2]) + \[Beta]^5*(-36694 + 75600*Log[2]) + 
         \[Beta]*(-8467 + 104328*Log[2]) + 324*(1 - 72*Log[2]^2) + 
         16*\[Beta]^12*(3 + 18*Log[2]^2) - 432*\[Beta]^4*(69 - 48*Log[2] + 
           126*Log[2]^2) - 96*\[Beta]^6*(1 - 126*Log[2] + 144*Log[2]^2) - 
         324*\[Beta]^2*(131 - 40*Log[2] + 192*Log[2]^2) + 
         12*\[Beta]^8*(333 + 120*Log[2]^2 + 32*Log[2]*(8 + 6*Log[2])) + 
         4*\[Beta]^10*(227 + 320*Log[2]^2 + 8*Log[2]*(9 + 32*Log[2]))))/
       (3 + \[Beta]^2)^3))/(9*\[Beta]) + 
   (Pi*G[{1, 1}, \[Beta]]*(2*Pi^2*(-72 + 51*\[Beta] - 120*\[Beta]^2 - 
        2*\[Beta]^3 - 24*\[Beta]^4 - \[Beta]^5 + 24*\[Beta]^6) - 
      (3*(\[Beta]^3*(82203 - 16848*Log[2]) + \[Beta]^5*
          (36082 - 13392*Log[2]) + \[Beta]*(35233 - 11016*Log[2]) + 
         \[Beta]^7*(-5794 - 6240*Log[2]) + \[Beta]^11*(-873 - 144*Log[2]) - 
         3*\[Beta]^9*(2017 + 504*Log[2]) + 324*(1 - 72*Log[2]^2) + 
         16*\[Beta]^12*(3 + 18*Log[2]^2) - 432*\[Beta]^4*(141 - 48*Log[2] + 
           126*Log[2]^2) - 96*\[Beta]^6*(1 - 126*Log[2] + 144*Log[2]^2) - 
         324*\[Beta]^2*(275 - 40*Log[2] + 192*Log[2]^2) + 
         12*\[Beta]^8*(621 + 120*Log[2]^2 + 32*Log[2]*(8 + 6*Log[2])) + 
         4*\[Beta]^10*(371 + 320*Log[2]^2 + 8*Log[2]*(9 + 32*Log[2]))))/
       (3 + \[Beta]^2)^3))/(9*\[Beta]) + 
   (Pi*G[{-1, -1}, \[Beta]]*(2*Pi^2*(-144 + 369*\[Beta] - 240*\[Beta]^2 - 
        310*\[Beta]^3 - 48*\[Beta]^4 + 85*\[Beta]^5 + 48*\[Beta]^6) - 
      (3*(\[Beta]^11*(873 + 144*Log[2]) + 3*\[Beta]^9*(2017 + 504*Log[2]) + 
         3*\[Beta]^3*(-27401 + 5616*Log[2]) + \[Beta]^7*
          (5794 + 6240*Log[2]) + 2*\[Beta]^5*(-18041 + 6696*Log[2]) + 
         \[Beta]*(-35233 + 11016*Log[2]) + 324*(1 - 72*Log[2]^2) + 
         16*\[Beta]^12*(3 + 18*Log[2]^2) - 432*\[Beta]^4*(141 - 48*Log[2] + 
           126*Log[2]^2) - 96*\[Beta]^6*(1 - 126*Log[2] + 144*Log[2]^2) - 
         324*\[Beta]^2*(275 - 40*Log[2] + 192*Log[2]^2) + 
         12*\[Beta]^8*(621 + 120*Log[2]^2 + 32*Log[2]*(8 + 6*Log[2])) + 
         4*\[Beta]^10*(371 + 320*Log[2]^2 + 8*Log[2]*(9 + 32*Log[2]))))/
       (3 + \[Beta]^2)^3))/(9*\[Beta]) + 
   (Pi*(-864 - 477*\[Beta]^2 + 2550*\[Beta]^4 - 1185*\[Beta]^6 - 
      152*\[Beta]^8 + 128*\[Beta]^10)*cut40`f[s]*theta[-16 + s])/
    (36*\[Beta]^2*(3 - 4*\[Beta]^2)^2) + 
   (-8*Pi^5*(-3 + \[Beta]^2)*(3 + 4*\[Beta]^2 + \[Beta]^4)^2 + 
     4*Pi^3*\[Beta]*(3 + \[Beta]^2)^2*(6*\[Beta]^5 + 
       \[Beta]^3*(157 - 294*Log[2]) + \[Beta]^2*(606 - 48*Log[2]) - 
       72*(-1 + Log[2]) + 12*\[Beta]^4*(-19 + 2*Log[2]) + 
       6*\[Beta]*(-78 + 73*Log[2])) - 
     3*Pi*(-3*\[Beta]^4*(1223 - 924*Log[2] + 1728*Log[2]^2 - 588*Zeta[3]) + 
       \[Beta]^8*(205 + 108*Log[2] + 576*Log[2]^2 + 588*Zeta[3]) - 
       3*\[Beta]^2*(2757 - 964*Log[2] + 5184*Log[2]^2 + 1764*Zeta[3]) + 
       \[Beta]^6*(311 + 756*Log[2] + 1728*Log[2]^2 + 2940*Zeta[3])))/
    (9*\[Beta]*(3 + \[Beta]^2)^2) + G[{-1}, \[Beta]]*
    ((-4*Pi^3*(54 + \[Beta]^2*(573 - 60*Log[2]) - 36*Log[2] + 
        12*\[Beta]^6*Log[2] - 3*\[Beta]^4*(113 + 4*Log[2]) + 
        \[Beta]^5*(25 + 39*Log[2]) - 2*\[Beta]^3*(43 + 81*Log[2]) + 
        \[Beta]*(-155 + 171*Log[2])))/(9*\[Beta]) + 
     (Pi*(5040*\[Beta]^5 + \[Beta]*(8676 - 93312*Log[2]) + 
        36*\[Beta]^9*(3 + 32*Log[2]) + 216*\[Beta]^7*(5 + 32*Log[2]) - 
        24*\[Beta]^3*(-467 + 2592*Log[2]) + 3*\[Beta]^8*(-459 + 1500*Log[2] + 
          2688*Log[2]^2 - 380*Zeta[3]) + \[Beta]^10*(-199 + 492*Log[2] + 
          1152*Log[2]^2 - 252*Zeta[3]) + 6*\[Beta]^6*(-261 + 1828*Log[2] + 
          1152*Log[2]^2 + 444*Zeta[3]) - 3*(295 + 17844*Log[2] + 
          31104*Log[2]^2 + 6156*Zeta[3]) + \[Beta]^2*(10805 - 43524*Log[2] - 
          155520*Log[2]^2 + 11988*Zeta[3]) + \[Beta]^4*(6022 + 1224*Log[2] - 
          62208*Log[2]^2 + 17496*Zeta[3])))/(6*(3 + \[Beta]^2)^3)) + 
   G[{1}, \[Beta]]*((4*Pi^3*(18 + \[Beta]^2*(135 - 60*Log[2]) - 36*Log[2] + 
        12*\[Beta]^6*Log[2] - 3*\[Beta]^4*(19 + 4*Log[2]) + 
        \[Beta]^5*(1 + 39*Log[2]) - 2*\[Beta]^3*(-5 + 81*Log[2]) + 
        \[Beta]*(-131 + 171*Log[2])))/(9*\[Beta]) - 
     (Pi*(-5040*\[Beta]^5 - 36*\[Beta]^9*(3 + 32*Log[2]) - 
        216*\[Beta]^7*(5 + 32*Log[2]) + 24*\[Beta]^3*(-467 + 2592*Log[2]) + 
        36*\[Beta]*(-241 + 2592*Log[2]) + 3*\[Beta]^8*(-459 + 1500*Log[2] + 
          2688*Log[2]^2 - 380*Zeta[3]) + \[Beta]^10*(-199 + 492*Log[2] + 
          1152*Log[2]^2 - 252*Zeta[3]) + 6*\[Beta]^6*(-261 + 1828*Log[2] + 
          1152*Log[2]^2 + 444*Zeta[3]) - 3*(295 + 17844*Log[2] + 
          31104*Log[2]^2 + 6156*Zeta[3]) + \[Beta]^2*(10805 - 43524*Log[2] - 
          155520*Log[2]^2 + 11988*Zeta[3]) + \[Beta]^4*(6022 + 1224*Log[2] - 
          62208*Log[2]^2 + 17496*Zeta[3])))/(6*(3 + \[Beta]^2)^3)) + 
   theta[-16 + s]*((Pi*(-4*\[Beta]*(-9 + \[Beta]^4)*II[{r0}, {s, 4}] + 
        4*(3 + 32*\[Beta]^2 - 15*\[Beta]^4)*II[{r1}, {s, 4}] + 
        6*\[Beta]*(5 - 18*\[Beta]^2 + 5*\[Beta]^4)*II[{r2}, {s, 4}] + 
        8*(-3 - 14*\[Beta]^2 + 9*\[Beta]^4)*II[{r3}, {s, 4}] - 
        6*(-8 - 3*\[Beta]^2 + \[Beta]^4)*II[{rt3}, {s, 4}] + 
        8*\[Beta]*(-7 - 2*\[Beta]^2 + \[Beta]^4)*II[{l0, r2}, {s, 4}] + 
        4*(-3 - 32*\[Beta]^2 + 15*\[Beta]^4)*II[{l0, rt3}, {s, 4}] + 
        2*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2*II[{l1, r0}, {s, 4}] - 
        4*\[Beta]*(6 - 3*\[Beta]^2 + \[Beta]^4)*II[{l1, r1}, {s, 4}] - 
        8*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2*II[{l1, r2}, {s, 4}] + 
        8*\[Beta]*(6 - 3*\[Beta]^2 + \[Beta]^4)*II[{l1, r3}, {s, 4}] - 
        3*\[Beta]*(5 - 18*\[Beta]^2 + 5*\[Beta]^4)*II[{l1, rt3}, {s, 4}] + 
        4*(3 + 14*\[Beta]^2 - 9*\[Beta]^4)*II[{l2, rt3}, {s, 4}] - 
        4*\[Beta]*(-7 - 2*\[Beta]^2 + \[Beta]^4)*II[{l0, l1, rt3}, {s, 4}] + 
        4*\[Beta]*(6 - 3*\[Beta]^2 + \[Beta]^4)*II[{l1, l0, rt3}, {s, 4}] + 
        4*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2*II[{l1, l1, rt3}, {s, 4}] - 
        4*\[Beta]*(6 - 3*\[Beta]^2 + \[Beta]^4)*II[{l1, l2, rt3}, {s, 4}]))/
      (36*\[Beta]) - (Pi*(1053 + 870*\[Beta]^2 - 2543*\[Beta]^4 + 
        312*\[Beta]^6)*Derivative[1][cut40`f][s])/
      (9*(3 - 7*\[Beta]^2 + 4*\[Beta]^4)) + 
     (8*Pi*\[Beta]^2*(-61 + \[Beta]^2)*Derivative[2][cut40`f][s])/
      (3*(-1 + \[Beta]^2)^2))) + 
 N^2*((16*Pi*(-18 + (1020 - 81*Pi^2)*\[Beta]^2 + (-236 + 15*Pi^2)*\[Beta]^4))/
    (81*\[Beta]) - (8*Pi*(-36 - 9*(-52 + Pi^2)*\[Beta]^2 + 
      (334 - 30*Pi^2)*\[Beta]^4 + (-236 + 15*Pi^2)*\[Beta]^6)*
     G[{-1}, \[Beta]])/(81*\[Beta]^2) + 
   (8*Pi*(-36 - 9*(-52 + Pi^2)*\[Beta]^2 + (334 - 30*Pi^2)*\[Beta]^4 + 
      (-236 + 15*Pi^2)*\[Beta]^6)*G[{1}, \[Beta]])/(81*\[Beta]^2) - 
   (16*Pi*(3 - 40*\[Beta]^2 - 16*\[Beta]^4 + 15*\[Beta]^6)*
     G[{-1, -1}, \[Beta]])/(27*\[Beta]^3) + 
   (16*Pi*(3 - 40*\[Beta]^2 - 16*\[Beta]^4 + 15*\[Beta]^6)*
     G[{-1, 1}, \[Beta]])/(27*\[Beta]^3) + 
   (16*Pi*(3 - 40*\[Beta]^2 - 16*\[Beta]^4 + 15*\[Beta]^6)*
     G[{1, -1}, \[Beta]])/(27*\[Beta]^3) - 
   (16*Pi*(3 - 40*\[Beta]^2 - 16*\[Beta]^4 + 15*\[Beta]^6)*
     G[{1, 1}, \[Beta]])/(27*\[Beta]^3) + 
   (8*Pi*(-3 - 10*\[Beta]^2 + 5*\[Beta]^4)*G[{-1, -1, -1}, \[Beta]])/9 - 
   (8*Pi*(-3 - 10*\[Beta]^2 + 5*\[Beta]^4)*G[{-1, -1, 1}, \[Beta]])/9 - 
   (8*Pi*(-3 - 10*\[Beta]^2 + 5*\[Beta]^4)*G[{-1, 1, -1}, \[Beta]])/9 + 
   (8*Pi*(-3 - 10*\[Beta]^2 + 5*\[Beta]^4)*G[{-1, 1, 1}, \[Beta]])/9 - 
   (8*Pi*(-3 - 10*\[Beta]^2 + 5*\[Beta]^4)*G[{1, -1, -1}, \[Beta]])/9 + 
   (8*Pi*(-3 - 10*\[Beta]^2 + 5*\[Beta]^4)*G[{1, -1, 1}, \[Beta]])/9 + 
   (8*Pi*(-3 - 10*\[Beta]^2 + 5*\[Beta]^4)*G[{1, 1, -1}, \[Beta]])/9 - 
   (8*Pi*(-3 - 10*\[Beta]^2 + 5*\[Beta]^4)*G[{1, 1, 1}, \[Beta]])/9 + 
   (Pi*(-108 - 108*\[Beta]^2 - 6285*\[Beta]^4 + 5420*\[Beta]^6 + 
      4905*\[Beta]^8 - 4232*\[Beta]^10 + 256*\[Beta]^12)*cut40`f[s]*
     theta[-16 + s])/(162*\[Beta]^4*(3 - 4*\[Beta]^2)^2) + 
   theta[-16 + s]*((Pi*((18 + 60*\[Beta]^2 - 30*\[Beta]^4)*II[{r2}, {s, 4}] + 
        (6/\[Beta]^3 + 28/\[Beta] + 76*\[Beta] + 78*\[Beta]^3)*
         II[{rt3}, {s, 4}] + 3*(-3 - 10*\[Beta]^2 + 5*\[Beta]^4)*
         II[{l1, rt3}, {s, 4}]))/162 - 
     (2*Pi*(-216 + 10152*\[Beta]^2 + 14493*\[Beta]^4 - 34655*\[Beta]^6 + 
        7736*\[Beta]^8)*Derivative[1][cut40`f][s])/
      (243*\[Beta]^2*(3 - 7*\[Beta]^2 + 4*\[Beta]^4)) + 
     (16*Pi*(60 - 2660*\[Beta]^2 + 771*\[Beta]^4)*Derivative[2][cut40`f][s])/
      (243*(-1 + \[Beta]^2)^2)))


==> anc/Data/pol3loop-onshell-High-extra.res <==
Print["Result for photon polarization operator at 3 loop."]
N^2*((-32*Pi*(-383 + 33*Pi^2))/81 + (16*Pi*(-265 + 12*Pi^2)*Log[s])/81 + 
   (304*Pi*Log[s]^2)/27 - (32*Pi*Log[s]^3)/27 + 
   ((-6174535131359181035813792961368860294052546732497425858349*Pi)/
      396929493909457565651595000 + (3328621733177783420056283018336*Pi^3)/
      225 + (42345089231502384960377834599555405784425626017*Pi*Log[s])/
      1924126104718125 - (196615376389678020341184103939856*Pi*Log[s]^2)/25)/
    s^50 + ((-53378146355055762599566783027517018714999146262116053758*Pi)/
      13892532286831014797805825 + (26354298939690805289165734528000*Pi^3)/
      6909 + (16723005230798482179402590247079156582835360*Pi*Log[s])/
      3078601767549 - (4469515397138152267695103018662400*Pi*Log[s]^2)/2303)/
    s^49 + ((-58409192355693629526454687198650439594559846807914332053*Pi)/
      61564574565548520386778000 + (203724437346588279360416318960*Pi^3)/
      207 + (73600281698304828356098038790929925707915943*Pi*Log[s])/
      54912202955874 - (11011250143266251340820066577960*Pi*Log[s]^2)/23)/
    s^48 + ((-7558640601145901641711451437740623212721908843579552*Pi)/
      32274066349600226204625 + (322452091416420291893762191360*Pi^3)/1269 + 
     (110110035753441094580177665236155836670305408*Pi*Log[s])/
      333054448362801 - (49938679972767324134357880289280*Pi*Log[s]^2)/423)/
    s^47 + ((-3683814847681878379150515854991003948406187999956012448*Pi)/
      63738619086997411694762625 + (49829136910100029464292791040*Pi^3)/759 + 
     (54730470923202971191934286127280883920694664*Pi*Log[s])/
      671387143389963 - (7362790667771313686891978759040*Pi*Log[s]^2)/253)/
    s^46 + ((-111905933684824313616757068667466297509025720705142704*Pi)/
      7848628984564898673268125 + (19707559311717304093865924608*Pi^3)/1161 + 
     (43333449065900553813337094219253019196864*Pi*Log[s])/2156689304847 - 
     (2775150542886452724042593782784*Pi*Log[s]^2)/387)/s^45 + 
   ((-122778133388421390507409037742984521411511537295695578*Pi)/
      34917678282442060319739525 + (144947046685944443712080000*Pi^3)/33 + 
     (34436437557422620602474156796454925679389460*Pi*Log[s])/
      6956281536711507 - (19428561660470024478437614400*Pi*Log[s]^2)/11)/
    s^44 + ((-1012503371851349552029380950224214924567376636847904*Pi)/
      1168045121608648220062125 + (2005368195155307832198666240*Pi^3)/1763 + 
     (56739285901424751295206614610438938782784*Pi*Log[s])/46539467187759 - 
     (766621312368200013355185730560*Pi*Log[s]^2)/1763)/s^43 + 
   ((-44311125551964304904462640675983824908826089503627*Pi)/
      207432960285679599334500 + (884459505198895134175040*Pi^3)/3 + 
     (220038999664441497442478889399574917022*Pi*Log[s])/733179903183 - 
     107005472750716086869532320*Pi*Log[s]^2)/s^42 + 
   ((-7963783077051349976744713357884114042543984864224*Pi)/
      151341394494143789310375 + (3301950187765264558921108480*Pi^3)/43173 + 
     (148425183465579948644880857673461134048*Pi*Log[s])/2010010210767 - 
     (42083922361590082054222507520*Pi*Log[s]^2)/1599)/s^41 + 
   ((-21023270049860583204639648185196730283124479497*Pi)/
      1622529021647212965000 + (10187873005838581664079392*Pi^3)/513 + 
     (11710556514666007699744276888572279439*Pi*Log[s])/644862562929 - 
     (1106359678946398203860053136*Pi*Log[s]^2)/171)/s^40 + 
   ((-181283445635417635295328534604547649776098287896*Pi)/
      56845304273410106228775 + (201108997142590665657088000*Pi^3)/38961 + 
     (50548080016263121826848394330294532160*Pi*Log[s])/11324691675297 - 
     (764598762027269056079180800*Pi*Log[s]^2)/481)/s^39 + 
   ((-1885392133497000937224634983545929180373893*Pi)/2403163233007440750 + 
     (6200785338781756401567616*Pi^3)/4617 + 
     (55430129790346328454699801277389539668*Pi*Log[s])/50553139831425 - 
     (600696117007615592253687488*Pi*Log[s]^2)/1539)/s^38 + 
   ((-2656261608289890057662438423977365985024028*Pi)/13769235264675966075 + 
     (349472143005348657009664*Pi^3)/999 + 
     (166140736812117147847728968037216032*Pi*Log[s])/617197459725 - 
     (10631344986182111553949184*Pi*Log[s]^2)/111)/s^37 + 
   ((-59177287655371162210200341147000356582759*Pi)/1248176438295286500 + 
     (376846172328150127011136*Pi^3)/4131 + 
     (72236967668343689846650450976374514*Pi*Log[s])/1093797814725 - 
     (32340711145012135463395616*Pi*Log[s]^2)/1377)/s^36 + 
   ((-10726118058657325099567673052713007143083996*Pi)/
      921050196758730163125 + (35369414539366267083776*Pi^3)/1485 + 
     (1024997466261985512324281477827484512*Pi*Log[s])/63304442152875 - 
     (2848724396667486865069568*Pi*Log[s]^2)/495)/s^35 + 
   ((-3722051980951926438714317266473806501*Pi)/1301952747428190 + 
     (952681438449597420200*Pi^3)/153 + (105599232612386988279723234439999*Pi*
       Log[s])/26621534115 - (71862049074777634347220*Pi*Log[s]^2)/51)/s^34 + 
   ((-288045353798633742098173014668871313454*Pi)/410689506357862875 + 
     (15008118055732193541632*Pi^3)/9207 + 
     (191856652107721642147867936175504*Pi*Log[s])/197588895075 - 
     (1057882766654339320169216*Pi*Log[s]^2)/3069)/s^33 + 
   ((-2199902566445463877723214392646084968*Pi)/12793252264167375 + 
     (34616233773360043420*Pi^3)/81 + (83524144204286125349218456231*Pi*
       Log[s])/351715770 - (758211876724898766170*Pi*Log[s]^2)/9)/s^32 + 
   ((-212326795004575562388527011762197728*Pi)/5039766043459875 + 
     (2723839322709871579136*Pi^3)/24273 + 
     (663267407261641291066246184192*Pi*Log[s])/11430762525 - 
     (166425215326410803603456*Pi*Log[s]^2)/8091)/s^31 + 
   ((-387350154167947276397007214699088318*Pi)/37554385678684875 + 
     (11953599740541344512*Pi^3)/405 + (182784680863349306762010578992*Pi*
       Log[s])/12905699625 - (225746182298230301312*Pi*Log[s]^2)/45)/s^30 + 
   ((-24365860395749615133285496008481168*Pi)/9656842031661825 + 
     (164409923203104409600*Pi^3)/21141 + 
     (14515509749951691688180332416*Pi*Log[s])/4203570735 - 
     (8611535203371146224640*Pi*Log[s]^2)/7047)/s^29 + 
   ((-8487824625686772248390492040643*Pi)/13763059885575 + 
     (720605988235799168*Pi^3)/351 + (67782287620406545337875305928*Pi*
       Log[s])/80608703175 - (11594064013192173248*Pi*Log[s]^2)/39)/s^28 + 
   ((-78804936960965972369768211772112*Pi)/523277154425025 + 
     (1979559844704253952*Pi^3)/3645 + (232890305395148399601870464*Pi*
       Log[s])/1138898475 - (87742461952740453376*Pi*Log[s]^2)/1215)/s^27 + 
   ((-33906907142711373447769621013*Pi)/922887397575 + 
     (16846104064764352*Pi^3)/117 + (1388622312997369955262117836*Pi*Log[s])/
      27966284775 - (683062412967727072*Pi*Log[s]^2)/39)/s^26 + 
   ((-3993111735535854106462325176*Pi)/445971227625 + 
     (66006401736131584*Pi^3)/1725 + (4647693591128216553958592*Pi*Log[s])/
      386122275 - (2438072480358574592*Pi*Log[s]^2)/575)/s^25 + 
   ((-606563175870559746615659873*Pi)/278286046038 + 
     (1009357618828000*Pi^3)/99 + (1484474338892014811888114*Pi*Log[s])/
      509681403 - (33806771509404400*Pi*Log[s]^2)/33)/s^24 + 
   ((-12904588010629200703733988416*Pi)/24350029028325 + 
     (11842478851573760*Pi^3)/4347 + (1140540200266274007750016*Pi*Log[s])/
      1621713555 - (119279601590389760*Pi*Log[s]^2)/483)/s^23 + 
   ((-11678118669596233876698122*Pi)/90745449795 + (72289663621760*Pi^3)/99 + 
     (18772691518927434876328*Pi*Log[s])/110800305 - 
     (1959519636476480*Pi*Log[s]^2)/33)/s^22 + 
   ((-3003554527986117100900928*Pi)/96245174025 + (705214089282560*Pi^3)/
      3591 + (15349308303966833344*Pi*Log[s])/377055 - 
     (5680082186155520*Pi*Log[s]^2)/399)/s^21 + 
   ((-60720382522009389501139*Pi)/8035311375 + (4294213916608*Pi^3)/81 + 
     (746241700058645805388*Pi*Log[s])/76526775 - 
     (91839248377184*Pi*Log[s]^2)/27)/s^20 + 
   ((-102530170797294569968*Pi)/56119635 + (41777464960000*Pi^3)/2907 + 
     (356139438233152*Pi*Log[s])/153 - (261486172147200*Pi*Log[s]^2)/323)/
    s^19 + ((-574433222405720837704*Pi)/1302566265 + (317024726480*Pi^3)/81 + 
     (445769113901798644*Pi*Log[s])/805545 - (5178358632040*Pi*Log[s]^2)/27)/
    s^18 + ((-230710509972294911096*Pi)/2170943775 + 
     (163933872640*Pi^3)/153 + (128903336144996896*Pi*Log[s])/984555 - 
     (2304628645120*Pi*Log[s]^2)/51)/s^17 + 
   ((-217660901274474083*Pi)/8513505 + (6196083160*Pi^3)/21 + 
     (29134082159385746*Pi*Log[s])/945945 - (74038454060*Pi*Log[s]^2)/7)/
    s^16 + ((-3921045985239745216*Pi)/638512875 + (9569978368*Pi^3)/117 + 
     (2083462945978112*Pi*Log[s])/289575 - (95768249344*Pi*Log[s]^2)/39)/
    s^15 + ((-37620350472553448*Pi)/25540515 + (12956176000*Pi^3)/567 + 
     (945803974842736*Pi*Log[s])/567567 - (11850740800*Pi*Log[s]^2)/21)/
    s^14 + ((32*Pi*(-67078490729521 + 1223984210400*Pi^2))/6081075 + 
     (22112106065792*Pi*Log[s])/57915 - (164732191232*Pi*Log[s]^2)/1287)/
    s^13 + ((8*Pi*(-2119625826313 + 45976530600*Pi^2))/200475 + 
     (76856288600*Pi*Log[s])/891 - (85592416*Pi*Log[s]^2)/3)/s^12 + 
   ((64*Pi*(-148369603224 + 3868118800*Pi^2))/467775 + 
     (1789257229696*Pi*Log[s])/93555 - (5531661824*Pi*Log[s]^2)/891)/s^11 + 
   ((8*Pi*(-8669702053 + 274654380*Pi^2))/14175 + (6505444784*Pi*Log[s])/
      1575 - (19564688*Pi*Log[s]^2)/15)/s^10 + 
   ((416*Pi*(-24337181 + 946000*Pi^2))/8505 + (1459282880*Pi*Log[s])/1701 - 
     (146981120*Pi*Log[s]^2)/567)/s^9 + 
   ((16*Pi*(-156732146 + 7522515*Pi^2))/8505 + (474166208*Pi*Log[s])/2835 - 
     (419848*Pi*Log[s]^2)/9)/s^8 + ((64*Pi*(-3343472 + 198000*Pi^2))/2835 + 
     (27363584*Pi*Log[s])/945 - (140800*Pi*Log[s]^2)/21)/s^7 + 
   ((16*Pi*(-1555483 + 112140*Pi^2))/1215 + (1502656*Pi*Log[s])/405 - 
     (2912*Pi*Log[s]^2)/9)/s^6 + ((64*Pi*(-4429 + 408*Pi^2))/243 - 
     (17152*Pi*Log[s])/81 + (256*Pi*Log[s]^2)/9)/s^3 + 
   ((32*Pi*(-65 + 24*Pi^2))/81 - (256*Pi*Log[s])/3 + (128*Pi*Log[s]^2)/3)/s + 
   ((8*Pi*(2100*Pi^2 + 1080*Log[2]^2 - 36*Log[2]*(-7 + 30*Log[2]) - 
        7*(3181 + 36*Log[2])))/81 - (7984*Pi*Log[s])/27 + 
     (1360*Pi*Log[s]^2)/9)/s^4 + ((448*Pi*(-16675 + 1416*Pi^2))/1215 - 
     (20608*Pi*Log[s])/405 + (12544*Pi*Log[s]^2)/45)/s^5 + 
   ((8*Pi*(-1422 + 144*Pi^2))/27 - (32*Pi*(-521 + 60*Pi^2)*Log[s])/81 + 
     (512*Pi*Log[s]^2)/27 + (320*Pi*Log[s]^3)/27)/s^2) + 
 theta[-16 + s]*((4*N*Pi*(-30*(333 - 152*N + 18*Pi^2)*Log[s]^2 - 
      600*(-3 + 2*N)*Log[s]^3 + 270*Log[s]^4 + 
      3*(418*Pi^4 - 90*Pi^2*(41 + 48*Log[2]) + 45*(773 - 432*Zeta[3]) + 
        60*N*(245 + 12*Pi^2 - 120*Zeta[3])) + 
      20*Log[s]*(4*N*(-517 + 30*Pi^2) + 9*(213 + 8*Pi^2 - 96*Zeta[3]))))/
    (405*s^2) - (8*N*Pi*(57*Pi^4 - 135*Pi^2*(5 + Log[256]) + 570*N*Log[s]^2 - 
      60*N*Log[s]^3 + 5*Log[s]*(8*N*(-73 + 3*Pi^2) + 
        27*(-13 + 2*Pi^2 - 8*Zeta[3])) + 270*(45 - 4*Zeta[3]) - 
      5*N*(-1829 + 132*Pi^2 + 216*Zeta[3])))/405 + 
   (4*N*Pi*(-80*N*(143 + 12*Pi^2) - 90*(-120 + 48*N + Pi^2)*Log[s]^2 - 
      360*Log[s]^3 + 45*Log[s]^4 - 360*Log[s]*(51 - 42*N + Pi^2 + 
        6*Zeta[3]) + 9*(6120 - 600*Pi^2 + 19*Pi^4 + 1920*Zeta[3])))/(405*s) - 
   (8*N*Pi*(-101405 + 3030*Pi^2 + 1548*Pi^4 - 40*N*(4537 + 120*Pi^2) + 
      25920*Pi^2*Log[2] + 630*(13 - 16*N + 12*Pi^2)*Log[s]^2 + 
      11250*Log[s]^3 - 1620*Log[s]^4 + 232200*Zeta[3] - 
      30*Log[s]*(-2727 - 3880*N + 903*Pi^2 + 6912*Zeta[3])))/(1215*s^3) - 
   (N*Pi*(-22012045 - 1214040*Pi^2 + 136224*Pi^4 - 
      120*N*(149767 + 4392*Pi^2) + 1866240*Pi^2*Log[2] + 
      360*(12917 - 5904*N + 1848*Pi^2)*Log[s]^2 + 1526400*Log[s]^3 - 
      142560*Log[s]^4 + 32641920*Zeta[3] - 360*Log[s]*
       (-46797 - 10564*N + 9472*Pi^2 + 50688*Zeta[3])))/(4860*s^4) - 
   (N*Pi*(-3140298739 - 329622120*Pi^2 + 23220000*Pi^4 + 
      1000*N*(598553 + 328392*Pi^2) + 181440000*Pi^2*Log[2] + 
      1080*(1227233 - 1689200*N + 105000*Pi^2)*Log[s]^2 + 
      240343200*Log[s]^3 - 24300000*Log[s]^4 + 4699641600*Zeta[3] - 
      72*Log[s]*(-32833979 - 20346100*N + 6988100*Pi^2 + 43200000*Zeta[3])))/
    (60750*s^6) - (N*Pi*(-4804675573 - 385963800*Pi^2 + 30960000*Pi^4 + 
      320*N*(-5672573 + 226200*Pi^2) + 311040000*Pi^2*Log[2] + 
      1800*(841633 - 673280*N + 84000*Pi^2)*Log[s]^2 + 333594000*Log[s]^3 - 
      32400000*Log[s]^4 + 6751944000*Zeta[3] - 
      60*Log[s]*(-61531071 - 7948160*N + 11934300*Pi^2 + 69120000*Zeta[3])))/
    (303750*s^5) + (((-178391039*N*Pi)/490 + (12292048*N^2*Pi)/9 - 
       (80752*N*Pi^3)/3)*Log[s]^2 - (17057536*N*Pi*Log[s]^3)/315 + 
     5768*N*Pi*Log[s]^4 + N*((-248024*Pi^5)/45 + 
       Pi^3*(1143471523/13230 - (10125400*N)/27 - 29568*Log[2]) + 
       Pi*(12219737488028221/23337720000 - (986884604299*N)/1190700 - 
         (321419152*Zeta[3])/315)) + 
     (N*Pi*Log[s]*(-1903398156633/4900 - 2673163250*N + 104081072*Pi^2 + 
        697697280*Zeta[3]))/945)/s^8 + 
   (N*Pi*(59964991405162/315 - 1675486400*Pi^4 - 
      1600*N*(108717551 + 35591640*Pi^2) - 
      1400*Pi^2*(-18113021 + 7620480*Log[2]) - 
      280*(372949811 - 849139200*N + 29223600*Pi^2)*Log[s]^2 - 
      16831029600*Log[s]^3 + 1753416000*Log[s]^4 - 321920592000*Zeta[3] + 
      16*Log[s]*(-9021813219 - 21260909600*N + 2165395750*Pi^2 + 
        14027328000*Zeta[3])))/(1157625*s^7) + 
   (((-1627041975697*N*Pi)/297675 + (2951033056*N^2*Pi)/45 - 
       (1185184*N*Pi^3)/3)*Log[s]^2 - (2186281336*N*Pi*Log[s]^3)/2835 + 
     84656*N*Pi*Log[s]^4 + N*((-3640208*Pi^5)/45 + 
       Pi^3*(217057797097/178605 - (553000528*N)/27 - 329472*Log[2]) + 
       Pi*(6189982664073690469/945177660000 + (146834016498089*N)/8930250 - 
         (13482260672*Zeta[3])/945)) + 
     (N*Pi*Log[s]*(-203449711782319/11025 - 601421033876*N + 
        4376780632*Pi^2 + 30719969280*Zeta[3]))/2835)/s^10 + 
   ((-16*N^2*Pi*(7642084341169 + 9653856382800*Pi^2))/56260575 - 
     (N*Pi*(12251954183 - 78547192320*N + 875508480*Pi^2)*Log[s]^2)/8505 - 
     (577258756*N*Pi*Log[s]^3)/2835 + (66176*N*Pi*Log[s]^4)/3 + 
     N*((-2845568*Pi^5)/135 + Pi^3*(59599297889/178605 - (292864*Log[2])/3) + 
       Pi*(1638354047385049957/945177660000 - (3587663344*Zeta[3])/945)) + 
     (N*Pi*Log[s]*(-183543853874849 - 3096743353939200*N + 
        51316594736400*Pi^2 + 353005019136000*Zeta[3]))/125023500)/s^9 + 
   (((52911084996798290643446873*N*Pi)/260620460100 + 
       4337188078192048*N^2*Pi - (60564773920*N*Pi^3)/3)*Log[s]^2 - 
     (12306617622015076*N*Pi*Log[s]^3)/328185 + 4326055280*N*Pi*Log[s]^4 + 
     N*((-37204075408*Pi^5)/9 + Pi^3*(-52945301195097755678474333/
          781861380300 - (117095062109624056*N)/81 - 8548698880*Log[2]) + 
       Pi*(316742773256146965888842647171814089032017/
          528169436355992741069760000 + (952779634688332692940971481813*N)/
          84441029072400 - (222014906464846432*Zeta[3])/328185)) + 
     (N*Pi*Log[s]*(-65131109757677005851404812459812/7239457225 - 
        186147381524352784498541*N + 648528568287644988*Pi^2 + 
        4906643738342860800*Zeta[3]))/8860995)/s^18 + 
   ((-128*N*Pi*(5068601281553 - 140495022591000*N + 427921869375*Pi^2)*
       Log[s]^2)/36018675 - (91596678464*N*Pi*Log[s]^3)/31185 + 
     (977600*N*Pi*Log[s]^4)/3 + N*((-8407360*Pi^5)/27 + 
       Pi^3*(75940038447296/21611205 - (429650398720*N)/2673 - 
         1131520*Log[2]) + (Pi*(10553658393828817347173 + 
          119211970114480904774400*N - 16989003827829145728000*Zeta[3]))/
        314507866365000) + Log[s]*((-54326787832960*N^2*Pi)/29403 + 
       (26052434752*N*Pi^3)/4455 + N*Pi*(-1766969364936105976/41601569625 + 
         (125132800*Zeta[3])/3)))/s^11 + 
   (((-180865933782631*N*Pi)/7203735 + (110963095040*N^2*Pi)/27 - 
       (52820768*N*Pi^3)/9)*Log[s]^2 - (23363679736*N*Pi*Log[s]^3)/2079 + 
     (3772912*N*Pi*Log[s]^4)/3 + N*((-162235216*Pi^5)/135 + 
       Pi^3*(-7731109996669/4322241 - (109064340832*N)/81 - 
         (11824384*Log[2])/3) + Pi*(78775968310582940700727/307518802668000 + 
         (1629002669189163266*N)/324168075 - (2138458978112*Zeta[3])/
          10395)) + Log[s]*((-312337733578016*N^2*Pi)/18711 + 
       (99235270936*N*Pi^3)/4455 + N*Pi*(-98255741812492801181/249609417750 + 
         (482932736*Zeta[3])/3)))/s^12 + 
   (((2795271125870003126*N*Pi)/6087156075 + (15644457648128*N^2*Pi)/429 - 
       (204322048*N*Pi^3)/9)*Log[s]^2 - (1944074612048*N*Pi*Log[s]^3)/45045 + 
     (14594432*N*Pi*Log[s]^4)/3 + N*((-627560576*Pi^5)/135 + 
       Pi^3*(-709686266423268094/3652293645 - (15520362970624*N)/1287 - 
         13891584*Log[2]) + Pi*(781708803815587221988802881/
          304966823715303750 + (1457518611559604310848*N)/24870380535 - 
         (106369103094208*Zeta[3])/135135)) + 
     Log[s]*((-338444487626740736*N^2*Pi)/2147145 + (4936137804464*N*Pi^3)/
        57915 + N*Pi*(-1181963289724592605391594/274195945398375 + 
         (1868087296*Zeta[3])/3)))/s^13 + 
   (((51493083954837988174*N*Pi)/6087156075 + (65289274153984*N^2*Pi)/189 - 
       (791964992*N*Pi^3)/9)*Log[s]^2 - (22468849125776*N*Pi*Log[s]^3)/
      135135 + (56568928*N*Pi*Log[s]^4)/3 + 
     N*((-2432463904*Pi^5)/135 + Pi^3*(-10908089836454074886/3652293645 - 
         (65064735778880*N)/567 - 49447424*Log[2]) + 
       Pi*(90245872306196283056234911649/3136801615357410000 + 
         (252902195020241868217372*N)/383490832725 - 
         (408556848887552*Zeta[3])/135135)) + 
     Log[s]*((-1203988711496220736*N^2*Pi)/773955 + (132704320490992*N*Pi^3)/
        405405 + N*Pi*(-13670399552549971657459471/274195945398375 + 
         (7240822784*Zeta[3])/3)))/s^14 + 
   ((-128*N^2*Pi*(-59417722458666035831 + 9228372330706368840*Pi^2))/
      1027701675 - (64*N*Pi*(-9245133929586811 - 284351179842842112*N + 
        28137811321620*Pi^2)*Log[s]^2)/5270265 - 
     (2630145114112*N*Pi*Log[s]^3)/4095 + 73220224*N*Pi*Log[s]^4 + 
     N*((-3148469632*Pi^5)/45 + Pi^3*(-2342414742800942848/61486425 - 
         (532510720*Log[2])/3) + Pi*(504849136113570362647725080683/
          1497109861875127500 - (5300601428736*Zeta[3])/455)) + 
     Log[s]*((-46800510576257824768*N^2*Pi)/2927925 + (573815507712*N*Pi^3)/
        455 + N*Pi*(-696948852968493176143744/1186995434625 + 
         9372188672*Zeta[3])))/s^15 + 
   (((67359557174687646624263*N*Pi)/48697248600 + (756944718429800*N^2*Pi)/
        21 - (11960690000*N*Pi^3)/9)*Log[s]^2 - 
     (67211535593264*N*Pi*Log[s]^3)/27027 + (854335000*N*Pi*Log[s]^4)/3 + 
     N*((-7347281000*Pi^5)/27 + Pi^3*(-67755691490113481989499/146091745800 - 
         (756525524475500*N)/63 - 641865600*Log[2]) + 
       Pi*(17005105708939525262711740901060903/4215861371040359040000 + 
         (10399135661751682317915689*N)/123956632800 - 
         (1216528940448232*Zeta[3])/27027)) + 
     Log[s]*((-64369592207233880537*N^2*Pi)/378378 + (395012204688392*N*Pi^3)/
        81081 + N*Pi*(-61272015021850017643101074339/8774270252748000 + 
         (109354880000*Zeta[3])/3)))/s^16 + 
   (((4365754339839067170575849*N*Pi)/260620460100 + 
       (59625042967256576*N^2*Pi)/153 - 5176317440*N*Pi^3)*Log[s]^2 - 
     (1055463100550242*N*Pi*Log[s]^3)/109395 + 1109210880*N*Pi*Log[s]^4 + 
     N*((-3179737856*Pi^5)/3 + Pi^3*(-39368493839996812675411217/
          7036752422700 - (59612545239915776*N)/459 - 2335887360*Log[2]) + 
       Pi*(1721995400318974455154676775297883978763/
          35211295757066182737984000 + (88819187912866110933078176*N)/
          92019070143 - (19069943072236904*Zeta[3])/109395)) + 
     Log[s]*((-8097689848503924337888*N^2*Pi)/4339335 + 
       (6190817180316454*N*Pi^3)/328185 + 
       N*Pi*(-172028345620409734191232760936137/2052761416750044000 + 
         141978992640*Zeta[3])))/s^17 + 
   (((524493932453784947317551319877*N*Pi)/211688968716225 + 
       (47928847869414185984*N^2*Pi)/969 - 78830648960*N*Pi^3)*Log[s]^2 - 
     (910237520325553616*N*Pi*Log[s]^3)/6235515 + 16892281920*N*Pi*Log[s]^4 + 
     N*((-48424541504*Pi^5)/3 + Pi^3*(-1573816163829890370013497267871/
          1905200718446025 - (5325280700518816256*N)/323 - 
         31442273280*Log[2]) + 
       Pi*(127867118609491508878450511804543290097627279027/
          17207892278837332502238048240000 + 
         (7494384480745041775603328256034144*N)/55943621096187825 - 
         (607379301283555456*Zeta[3])/230945)) + 
     Log[s]*((-10228819543889906588781138752*N^2*Pi)/42295498245 + 
       (591275577266011568*N*Pi^3)/2078505 + 
       N*Pi*(-16398291372358372836767030414706500576/1319989739764551730875 + 
         2162212085760*Zeta[3])))/s^19 + 
   (((156578389800027923375983396657*N*Pi)/5131853787060 + 
       (2880065941093151104*N^2*Pi)/5 - (924453782560*N*Pi^3)/3)*Log[s]^2 - 
     (322581693177558572*N*Pi*Log[s]^3)/566865 + 66032413040*N*Pi*Log[s]^4 + 
     N*((-567878752144*Pi^5)/9 + Pi^3*(-2348838238209522448883677458271/
          230933420417700 - (77761029047666808928*N)/405 - 
         116161731840*Log[2]) + 
       Pi*(581786862907081497810243970431837162013723900039/
          6257415374122666364450199360000 + (9134413887312365050471960401203*
           N)/5660132853375 - (5805061568470796864*Zeta[3])/566865)) + 
     Log[s]*((-880475826003913093069863848*N^2*Pi)/310134825 + 
       (1883302352925256564*N*Pi^3)/1700595 + 
       N*Pi*(-49125995379929364015144815523888250843/319997512670194359000 + 
         8452148869120*Zeta[3])))/s^20 + 
   (((7299791797551126717285443294317*N*Pi)/19244451701475 + 
       (8177412804103207043072*N^2*Pi)/1197 - (3617317088000*N*Pi^3)/3)*
      Log[s]^2 - (1762783503180248464*N*Pi*Log[s]^3)/793611 + 
     258379792000*N*Pi*Log[s]^4 + N*((-2222066211200*Pi^5)/9 + 
       Pi^3*(-21899863032184302721785811572647/173200065313275 - 
         (8177385638150861097472*N)/3591 - 430875596800*Log[2]) + 
       Pi*(918362080938943180863806218985105363437991624579/
          782176921765333295556274920000 + 
         (27790103666892471363570352094610656*N)/1410343388979525 - 
         (31690145853990790592*Zeta[3])/793611)) + 
     Log[s]*((-354295987325234415306377234432*N^2*Pi)/10449476037 + 
       (10278826288783112752*N*Pi^3)/2380833 + 
       N*Pi*(-1609144101509416990948131982372276281434/
          839993470759260192375 + 33072613376000*Zeta[3])))/s^21 + 
   (((2015431450457860374126946384455761*N*Pi)/423377937432450 + 
       (905743331887306830080*N^2*Pi)/11 - (14167238585920*N*Pi^3)/3)*
      Log[s]^2 - (378873027245072679128*N*Pi*Log[s]^3)/43648605 + 
     1011945613280*N*Pi*Log[s]^4 + N*((-8702732274208*Pi^5)/9 + 
       Pi^3*(-863762468361445080499686481512661/544343062413150 - 
         (905742314634824054720*N)/33 - 1604032335360*Log[2]) + 
       Pi*(514735757193114564913199005683844345896530878830869/
          34415784557674665004476096480000 + 
         (26178545641985562684132415429586954*N)/107472861040545 - 
         (6804987476415366462976*Zeta[3])/43648605)) + 
     Log[s]*((-21934968727173354995743549552*N^2*Pi)/53348295 + 
       (2206759667756706732776*N*Pi^3)/130945815 + 
       N*Pi*(-127398289194599856054945120508496250611021/
          5279958959058206923500 + 129529038499840*Zeta[3])))/s^22 + 
   (((74186248446369662164490719436414882*N*Pi)/1230587521438275 + 
       (1458861116513662045454336*N^2*Pi)/1449 - (55532839281920*N*Pi^3)/3)*
      Log[s]^2 - (374599728579647142944*N*Pi*Log[s]^3)/11032065 + 
     3966631377280*N*Pi*Log[s]^4 + N*((-34113029844608*Pi^5)/9 + 
       Pi^3*(-1557914710417279409500890449603422666/77527013850611325 - 
         (1458860570853807149587456*N)/4347 - 5991044167680*Log[2]) + 
       Pi*(726066315458494164396933337401451790173745761765061629/
          3779806737207313944080688899160000 + 
         (16291532950288251824344259468626728514624*N)/5349363955692181425 - 
         (47059783124623348147456*Zeta[3])/77224455)) + 
     Log[s]*((-387011263383085657889197042853888*N^2*Pi)/76561950465 + 
       (15257693486508390714656*N*Pi^3)/231673365 + 
       N*Pi*(-106067777666546323257609341764173937888741937/
          345914480449252634975055 + 507728816291840*Zeta[3])))/s^23 + 
   (((8844537462871843097557564294110841273*N*Pi)/11485483533423900 + 
       (1234593625671347553127168*N^2*Pi)/99 - 72615880515360*N*Pi^3)*
      Log[s]^2 - (380281201114480640596*N*Pi*Log[s]^3)/2860165 + 
     15560545824720*N*Pi*Log[s]^4 + 
     N*Pi*(111631071033906844285135353057087639496057992538063125679/
        44899522454099002002413031771840000 + 
       (43751384052723107214100061333606343767141*N)/1137062869808966100 - 
       14868966010288*Pi^4 + Pi^2*(-3790518715315163899822275270800972101/
          14767050257259300 - (1234593473952821744878288*N)/297 - 
         22443722279680*Log[2]) - (6819870666559491328672*Zeta[3])/2860165) + 
     Log[s]*((-12189552059047344543526834111496*N^2*Pi)/193738545 + 
       (315814041692408906996*N*Pi^3)/1225785 + 
       N*Pi*(-12082994554129200519767378071332316215945382909/
          3074795381771134533111600 + 1991749865564160*Zeta[3])))/s^24 + 
   (((4271304705645259419271357914322577479921*N*Pi)/430705632503396250 + 
       (269585502752951396517634048*N^2*Pi)/1725 - (855203400257024*N*Pi^3)/
        3)*Log[s]^2 - (201197696091572579440312*N*Pi*Log[s]^3)/386122275 + 
     61085957161216*N*Pi*Log[s]^4 + N*((-2626696157932288*Pi^5)/45 + 
       Pi^3*(-1830559558153512028057077120592548044309/553764384647223750 - 
         (269585492000870151342145024*N)/5175 - 84310330650624*Log[2]) + 
       Pi*(3752212732022287025801125028220541772752065247964727569713417/
          115756581326973989537471097536775000000 + 
         (60778651995081634328259089457263763082561672*N)/
          123827869344726421875 - (3605886656886592153604192*Zeta[3])/
          386122275)) + Log[s]*((-2285803543127722231608768560725839616*N^2*
         Pi)/2886264005625 + (166949448845042665489816*N*Pi^3)/165480975 + 
       N*Pi*(-219500607244444009260394978152933090475090705506193/
          4323931005615657937188187500 + 7819002516635648*Zeta[3])))/s^25 + 
   (((21836339467935118367524181735017673247563*N*Pi)/169671915834671250 + 
       (231595014613328931797403136*N^2*Pi)/117 - 1119840407224000*N*Pi^3)*
      Log[s]^2 - (310876340368123183520248*N*Pi*Log[s]^3)/152108775 + 
     239965801548000*N*Pi*Log[s]^4 + N*((-687901964437600*Pi^5)/3 + 
       Pi^3*(-346608586216291745551151796828508956749/8079615039746250 - 
         (231595011648799779572303776*N)/351 - 317514867033600*Log[2]) + 
       Pi*(1724808594631338850605904900702628676871680428436058760807621/
          4053429110439493236328954257180000000 + 
         (275889501386977238274294922305511875030949373*N)/
          43673551135844379750 - (5568281965077157176593024*Zeta[3])/
          152108775)) + Log[s]*((-12885972213922877579718578357916272*N^2*Pi)/
        1279503225 + (19827670396059253860184*N*Pi^3)/5014575 + 
       N*Pi*(-2250854613401760365004716407359224018943603767469179/
          3406733519575972920208875000 + 30715622598144000*Zeta[3])))/s^26 + 
   (((127161921585445775387732617479904244331222578*N*Pi)/
        75588838504346041875 + (30759316776784873813853421568*N^2*Pi)/1215 - 
       (39616682754078976*N*Pi^3)/9)*Log[s]^2 - 
     (362412684566567754118917088*N*Pi*Log[s]^3)/45176306175 + 
     (2829763053862784*N*Pi*Log[s]^4)/3 + 
     N*((-121679811316099712*Pi^5)/135 + 
       Pi^3*(-519028261999195664430555149948340842069914/925577614338931125 - 
         (30759316651703216679418840064*N)/3645 - (3595679472007168*Log[2])/
          3) + 
       Pi*(685291234575150266776074693092149491083705588417021267408366315963/
          121891680137303610982957065706224075000000 + 
         (2509494526297291292352455478043096562426708499472*N)/
          30613479594260146959375 - (432527118150337347732149504*Zeta[3])/
          3011753745)) + Log[s]*((-262809833436294144112426974431125643776*
         N^2*Pi)/2032933777875 + (20018490572484610803514144*N*Pi^3)/
        1290751605 + 
       N*Pi*(-2190574527886241192687806530464431285806619574272704451/
          252949963828515989325508968750 + (362209670894436352*Zeta[3])/3)))/
    s^27 + (((669423009637633489199969007792703027711640987*N*Pi)/
        30235535401738416750 + (267557413319535811206475624448*N^2*Pi)/819 - 
       17312850919303744*N*Pi^3)*Log[s]^2 - 
     (1423517469519280647905759944*N*Pi*Log[s]^3)/45176306175 + 
     3709896625565088*N*Pi*Log[s]^4 + N*((-53175184966432928*Pi^5)/15 + 
       Pi^3*(-669423013797396027686705224617599341679193667/
          90706606205215250250 - (267557412977128445555059303360*N)/2457 - 
         4534112301239808*Log[2]) + 
       Pi*(520553805571926098927395037315527876701208990375251636578234320027\
7/69652388649887777704546894689270900000000 + 
         (185874736498427993716932079572208312434722758588*N)/
          173409688333499743125 - (8490449255869092345583300736*Zeta[3])/
          15058768725)) + Log[s]*((-1376216392111650829914729017276600546944*
         N^2*Pi)/822208772385 + (392894547919007647542625048*N*Pi^3)/
        6453758025 + 
       N*Pi*(-115614752485979060145013922096733962116625524285663347347/
          1011799855314063957302035875000 + 474866768072331264*Zeta[3])))/
    s^28 + (((219321516867115952759445742240575149706873930662*N*Pi)/
        747884860966529661375 + (29953123135231209058868089192448*N^2*Pi)/
        7047 - (613170648104702464*N*Pi^3)/9)*Log[s]^2 - 
     (1363490378791907926492656736*N*Pi*Log[s]^3)/11009351925 + 
     (43797903436050176*N*Pi*Log[s]^4)/3 + 
     N*((-1883309847750157568*Pi^5)/135 + 
       Pi^3*(-219321517277898921363629148921857611593510916742/
          2243654582899588984125 - (29953123123271742752769232589824*N)/
          21141 - 17186775619514368*Log[2]) + 
       Pi*(253362001225611720134508187289750031398775791360252161431557748261\
9048221/2535637335858595155283436952640113823237500000 + 
         (123992185892484305033901816883462580203343840031849088*N)/
          8783907692051890872849375 - (8128785124744214629648691584*Zeta[3])/
          3669783975)) + Log[s]*
      ((-1067083480244078092959130809902027749494784*N^2*Pi)/48848494491225 + 
       (2632688302647756425168223584*N*Pi^3)/11009351925 + 
       N*Pi*(-550561320911534024293526292814487380772502004922799307026829/
          362893921636098615509402249343750 + (5606131639814422528*Zeta[3])/
          3)))/s^29 + 
   (((2922553505237508096849051648913724563871863463971*N*Pi)/
        747884860966529661375 + (52659671260183161005426278703104*N^2*Pi)/
        945 - (2414204887803658880*N*Pi^3)/9)*Log[s]^2 - 
     (2502400500912487709101936048*N*Pi*Log[s]^3)/5137697565 + 
     (172443206271689920*N*Pi*Log[s]^4)/3 + 
     N*((-1483011573936533312*Pi^5)/27 + 
       Pi^3*(-3340061150716833554785974144147887969136418529/
          2564176666170958839 - (52659671253675795145211266142336*N)/2835 - 
         (195806479379467264*Log[2])/3) + 
       Pi*(908222366021504237216804782371557766599319870683760024344351284861\
2808193/676169956228958708075583187370697019530000000 + 
         (31489203127313405176993395393647785679101917390768968*N)/
          168274093717469173809375 - (44737635706393024046854175744*Zeta[3])/
          5137697565)) + Log[s]*
      ((-39508399269733510378081855108425435793922816*N^2*Pi)/
        137561852302875 + (2069579833663547977960276912*N*Pi^3)/2201870385 + 
       N*Pi*(-8823668368000111931618493412106389037417935544564223142149253/
          435472705963318338611282699212500 + (22072730402776309760*Zeta[3])/
          3)))/s^30 + 
   (((3421695545716348726516657160659790010669141585430492*N*Pi)/
        65337941035348636780125 + (1984271031962044321322754756050944*N^2*Pi)/
        2697 - (9509900340273625600*N*Pi^3)/9)*Log[s]^2 - 
     (27750212042842002997092708928*N*Pi*Log[s]^3)/14478965865 + 
     (679278595733830400*N*Pi*Log[s]^4)/3 + 
     N*((-5841795923310941440*Pi^5)/27 + 
       Pi^3*(-69830521352818156935666660590382758424848409125116/
          4000282104205018578375 - (1984271031886717793044376659380224*N)/
          8091 - 248297426576855040*Log[2]) + 
       Pi*(257570660548110057424313854358920732369422229846193500949126146296\
7145435103251/14192208048784640341833424108722124594849207500000 + 
         (2425319165084909428616998991844112104521426853330811136*N)/
          971619396839943863336325 - (495927075447294670295992492544*Zeta[3])/
          14478965865)) + 
     Log[s]*((-6610297574106947818454413162730991059387850752*N^2*Pi)/
        1738644563187675 + (22938404638413332113044722752*N*Pi^3)/
        6205271085 + 
       N*Pi*
        (-80232938845331040975204411013352589856640934975231766584448416403/
          294844713258027650581107338459990625 + 
         (86947660253930291200*Zeta[3])/3)))/s^31 + 
   (((77644931813453621647259029812275785981821281996044363*N*Pi)/
        110042848059534546156000 + (264003477650311914862707495764716*N^2*Pi)/
        27 - (37477845449461254992*N*Pi^3)/9)*Log[s]^2 - 
     (28750815602811676990850323048*N*Pi*Log[s]^3)/3810254175 + 
     (2676988960675803928*N*Pi*Log[s]^4)/3 + 
     N*((-115110525309059568904*Pi^5)/135 + 
       Pi^3*(-2218426623351325362817052764786892787941397706218869/
          9432244119388675384800 - (264003477647254450678529837346938*N)/81 - 
         946116652518891392*Log[2]) + Pi*(47119540173677577021799576341672632\
33874206974127986642893388449248227074558616183/
          1912213294994141014478608722017296787516524800000000 + 
         (14594128930940477647497175472074216023183679704404224396559*N)/
          435769678315756802777760000 - (513628807231730185969292906276*
           Zeta[3])/3810254175)) + 
     Log[s]*((-49372136600717020602470623584529579357979806939*N^2*Pi)/
        974723982031800 + (23753833492338161450831101468*N*Pi^3)/1632966075 + 
       N*Pi*
        (-7297157819699381250241689793711904610612680376006123445120922898690\
7/19863222787909231197043020696252000000 + (342654586966502902784*Zeta[3])/
          3)))/s^32 + 
   (((1927647387021774407779491983802057833898233244021672239*N*Pi)/
        201745221442480001286000 + (401263364845205910155945591426407936*N^2*
         Pi)/3069 - (49253556643740058624*N*Pi^3)/3)*Log[s]^2 - 
     (37749331945583727044496070151*N*Pi*Log[s]^3)/1270084725 + 
     3518111188838575616*N*Pi*Log[s]^4 + 
     N*((-151278781120058751488*Pi^5)/45 + 
       Pi^3*(-275378198149983763628440745642998529426354683746869081/
          86462237761062857694000 - (401263364843797365205615042852337920*N)/
          9207 - (10831787130304258048*Log[2])/3) + 
       Pi*(117830453376761405929057404315204007612047666475978772720391544025\
742837166341982783/3505724374155925193210782657031710777113628800000000 + 
         (29138274141156397458994537467235889473435113781382008208686*N)/
          64495425479892825411118125 - (674166609031801707017133692332*
           Zeta[3])/1270084725)) + 
     Log[s]*((-626775953611615234428181212682943029695502212016*N^2*Pi)/
        923280216313455 + (342914445905767352788271868961*N*Pi^3)/
        5987542275 + N*Pi*(-3630095118796448305931649282726532957105268400286\
432254099317581529989/72831816889000514389157742552924000000 + 
         450318232171337678848*Zeta[3])))/s^33 + 
   (((1337668589213015420456764400633455079063395550865658228661*N*Pi)/
        10289006293566480065586000 + (89676391152659452575025433689183112*N^2*
         Pi)/51 - (582798432690867222368*N*Pi^3)/9)*Log[s]^2 - 
     (83455040997565480605174659487034*N*Pi*Log[s]^3)/712517530725 + 
     (41628459477919087312*N*Pi*Log[s]^4)/3 + 
     N*((-1790023757550520754416*Pi^5)/135 + 
       Pi^3*(-191095512745533695259256253584293122642647855653347798399/
          4409574125814205742394000 - (9964043461396068496289439910027132*N)/
          17 - 13798581767097152256*Log[2]) + 
       Pi*(823258179878272619640544235341177000928867710895368178980151423957\
93273422688856540977/178791943081952184853749915508617249632795068800000000 + 
         (42860294132982537840499128671315789849727480738248433255160877*N)/
          6996524279625206444598480000 - (1489975895304336545894565463979888*
           Zeta[3])/712517530725)) + 
     Log[s]*((-8422456814012835185058728713909073474761894547057*N^2*Pi)/
        920572649696700 + (68888871800571137571261974536234*N*Pi^3)/
        305364656025 + N*Pi*(-31544454358173351900947362178003193895954267707\
2458622393253474182018027/464302832667378279230880608774890500000 + 
         (5328442813173643175936*Zeta[3])/3)))/s^34 + 
   (((1523647840347345569320636877371813535873868726283248306569*N*Pi)/
        857417191130540005465500 + (82379515423192664565654939081578957824*
         N^2*Pi)/3465 - (766518186142937260928*N*Pi^3)/3)*Log[s]^2 - 
     (109673112581417627678502197299384*N*Pi*Log[s]^3)/237505843575 + 
     54751299010209804352*N*Pi*Log[s]^4 + 
     N*((-2354305857439021587136*Pi^5)/45 + 
       Pi^3*(-1523647840349247465183516264500816694130551155169575441753/
          2572251573391620016396500 - (16475903084633313431796386489806209536*
           N)/2079 - 52804962260233257984*Log[2]) + 
       Pi*(104861877625545989252697636504627567291440497671144164866264017141\
95081078797552997737/1655480954462520230127314032487196755859213600000000 + 
         (103321339675169689025215562568519952442038062898507908819955388*N)/
          1237896069694717132890815625 - (1957512221648535099198043940690048*
           Zeta[3])/237505843575)) + 
     Log[s]*((-129210074944353343023949164075413785133590946342368*N^2*Pi)/
        1042413147450675 + (90494171564307854239132544964664*N*Pi^3)/
        101788218675 + N*Pi*(-89976876318487747639302776616950736746102598668\
330703293564705479795757/9672975680570380817310012682810218750 + 
         7008166273306854957056*Zeta[3])))/s^35 + 
   (((2758069926671825493767798280896481347822980503969052184399*N*Pi)/
        113066003226005275446000 + (444886504569285197259213188305904366720*
         N^2*Pi)/1377 - (9076661788022018808800*N*Pi^3)/9)*Log[s]^2 - 
     (2852046472670222777725792382986*N*Pi*Log[s]^3)/1565972595 + 
     (648332984858715629200*N*Pi*Log[s]^4)/3 + 
     N*((-5575663669784954411120*Pi^5)/27 + 
       Pi^3*(-19306489486709782302373244888725843551600474464096620187801/
          2374386067746110784366000 - 
         (444886504569243203355683984314380211360*N)/4131 - 
         (606998218138465637120*Log[2])/3) + 
       Pi*(802083409369347623756599657811214100906291820954099700019863930386\
78460305601442090883/916881759394626588993589310300601280168179840000000 + 
         (30654152833879562946070878005152985009399970047190858074275097*N)/
          26833260731517126989227125 - (50891662424733224736460894972288*
           Zeta[3])/1565972595)) + 
     Log[s]*((-2097306895056470344143883784493180763495879200609212*N^2*Pi)/
        1242773077090545 + (16466803531320962540025438332678*N*Pi^3)/
        4697917785 + N*Pi*(-7027307975956902667582176110119450451246353909171\
3552545628181813671393/549470807890388496131219655354900000 + 
         (82986622061915600537600*Zeta[3])/3)))/s^36 + 
   (((25553933852622605201138386843250427812357333144016415122908*N*Pi)/
        76003893722980398049875 + (10282986944945670807343831739763632791552*
         N^2*Pi)/2331 - (11946381147254883160832*N*Pi^3)/3)*Log[s]^2 - 
     (1324793461356769650091503273215072*N*Pi*Log[s]^3)/184357682775 + 
     853312939089634511488*N*Pi*Log[s]^4 + 
     N*((-36692456380854283993984*Pi^5)/45 + 
       Pi^3*(-137991242804176556676487377760011017617521361630156748746076/
          1231263078312282448407975 - 
         (10282986944945383049813443748741867216384*N)/6993 - 
         776207760028802390016*Log[2]) + 
       Pi*(507427195943930323157442818031441894293236512703096419052744941342\
73440642869671237681627163/
          41843767087714109480230868556386814833797307559600000000 + 
         (80522349943092065773859653659612040385882055862059882744009225136*
           N)/5127693849113793670354516875 - 
         (7877891788595747238111817472510528*Zeta[3])/61452560925)) + 
     Log[s]*((-289806340504134756245190085492298940554109142491746048*N^2*Pi)/
        12554811720175725 + (364103810869208552483738047806304*N*Pi^3)/
        26336811825 + N*Pi*(-103400575459882729274133622536148859815652967399\
334214689605837370402130183/58569749225740421916108310611725062500 + 
         109224056203473217470464*Zeta[3])))/s^37 + 
   (((416398312211711314025900776158683055520544938802348975399000281*N*Pi)/
        89507472475571141466875400 + 
       (93115526988927891373367071983814206934784*N^2*Pi)/1539 - 
       (141556776561086016568256*N*Pi^3)/9)*Log[s]^2 - 
     (47516018054748739773069548911035196*N*Pi*Log[s]^3)/1675250247825 + 
     (10111198325791858326304*N*Pi*Log[s]^4)/3 + 
     N*((-434781528009049908031072*Pi^5)/135 + 
       Pi^3*(-297427365865517084701015163691415644265192900100913967112227883/
          191801726733366731714733000 - 
         (93115526988927122535174734720716736906176*N)/4617 - 
         2981137113443953038848*Log[2]) + 
       Pi*(855291034787818167566019614570336390206989147923967226605093879891\
6351129240391632039418318397/
          506976656309115877180768204538251843493544190142400000000 + 
         (2127932550955857013702756952989364182040321844846610061075953567227\
4*N)/98178508871642095796478954375 - (847467073512090133282974480146630272*
           Zeta[3])/1675250247825)) + 
     Log[s]*((-3542958699266699268598958523701440979551422423003992504*N^2*
         Pi)/11172243902744925 + (39164321949407365556838582133223996*N*Pi^3)/
        717964391925 + N*Pi*(-14060989603502934618125011636120630085127823763\
44925121166397421165710199004187/57479842587974469716973773353385135250000 + 
         (1294233385701357865766912*Zeta[3])/3)))/s^38 + 
   (((817125356862041582293232777272086856929817051011732855917480707*N*Pi)/
        12647795023722009120319350 + 
       (10822704052684895906096036312346806824321024*N^2*Pi)/12987 - 
       (559291691654343127239424*N*Pi^3)/9)*Log[s]^2 - 
     (2438975416189578092134215265579817392*N*Pi*Log[s]^3)/21778253221725 + 
     (39949406546738794802816*N*Pi*Log[s]^4)/3 + 
     N*((-1717824481509768176521088*Pi^5)/135 + 
       Pi^3*(-583660969187177633495026543901618710388006539929656338746862313/
          27102417907975733829255750 - 
         (10822704052684869657727063127817896048952320*N)/38961 - 
         (34385340343840023824384*Log[2])/3) + 
       Pi*(506112823900283343334256742248588811499075376832093402174757588220\
96735544693556578648413897521/
          214914017348429556630977825836867629307045906690800000000 + 
         (4727213567117262828237247831949672793595458947595618086108787163875\
5168*N)/15741287589086616026035459018125 - 
         (3345435304858082180564973416346130688*Zeta[3])/1675250247825)) + 
     Log[s]*((-379444802359555135643251519314854669916698852037793241600*N^2*
         Pi)/86735813541099723 + (2009639714154971061423469150270370992*N*
         Pi^3)/9333537095025 + N*Pi*(-359195430649736928696711521109624523461\
67127480848086580498899372134552832568211/
          105587971710518319371397474964370520187500 + 
         (5113524037982565734760448*Zeta[3])/3)))/s^39 + 
   (((10476598276514372712405194296703303280072573656900274507953757140221*N*
         Pi)/11635971421824248390693802000 + 
       (3284379016688283982667235580396930067238208*N^2*Pi)/285 - 
       (2210417491231604294677856*N*Pi^3)/9)*Log[s]^2 - 
     (9633285034780084078624413244336213838*N*Pi*Log[s]^3)/21778253221725 + 
     (157886963659400306762704*N*Pi*Log[s]^4)/3 + 
     N*((-6789139437354213190796272*Pi^5)/135 + 
       Pi^3*
        (-299331379328982822406893798471800272921492371142996187587311683231/
          997368979013507004916611600 - 
         (3284379016688281652828623150803877975665968*N)/855 - 
         44112772151636872669440*Log[2]) + 
       Pi*(130415031182680025412141542781438703582119093271897667719312900842\
023996179945457797189649640761111/
          39544179192111038420099919953983643792496446831107200000000 + 
         (1214849565937362946295006240862584987591002374668967239048876229564\
731*N)/29089928554560620976734505000 - 
         (171741118817990096615294732884873842016*Zeta[3])/21778253221725)) + 
     Log[s]*((-2883035244627063098256783378286655772542605225761217176926*N^2*
         Pi)/47585483289469125 + (7935105715798409346078786241113155438*N*
         Pi^3)/9333537095025 + N*Pi*(-184452814028046396859140881810678366635\
052783373362277237146309031267912038090444237/
          38856373589470741528674270786888351429000000 + 
         (20209531348403239265626112*Zeta[3])/3)))/s^40 + 
   (((12312597997522076936548253860906545277876655167387662702036967241258929*
         N*Pi)/978003398004328077237814058100 + 
       (2302118873865858799386086398764757694798387200*N^2*Pi)/14391 - 
       (8738411869312682562880000*N*Pi^3)/9)*Log[s]^2 - 
     (4801509126346290049113986140770372776*N*Pi*Log[s]^3)/2747410406433 + 
     (624172276379477325920000*N*Pi*Log[s]^4)/3 + 
     N*((-5367881576863505002912000*Pi^5)/27 + 
       Pi^3*
        (-9257592479339914043003259240770792635538807614081837889094496757554\
9/22060227022654016779800317100 - 
         (2302118873865858323662639720662606713173030400*N)/43173 - 
         169940385524754931609600*Log[2]) + 
       Pi*(808887297999576253931232933105026077440507892540867095663315733596\
787737027130795169225640794679037657/
          17459749896574825005784370298295121135426336264674423840500000 + 
         (1367059160191113805129448033684928957964000931127037635353924983072\
90415716*N)/234574115011338089325489701835285 - 
         (1112595697325125187983590824797446701344*Zeta[3])/
          35716335283629)) + 
     Log[s]*((-474110862817864562654578361570311001841834411445515502195648*
         N^2*Pi)/562945569739724457 + (51401252246279127064063641467910522152*
         N*Pi^3)/15307000835841 + 
       N*Pi*(-222471561319764308016276363479320784662245121471866288425339146\
121215384546418054108389/3347525155199891221122199271128915086047636250 + 
         (79894051376573097717760000*Zeta[3])/3)))/s^41 + 
   (((2275520018709994198910181179649643649372843354606991197310795093019501*
         N*Pi)/12885420263561634746216259000 + 
       (140400453011459493986202000637091032013285504*N^2*Pi)/63 - 
       (11518240692645030349001920*N*Pi^3)/3)*Log[s]^2 - 
     (7475483940091846154078174110937961508*N*Pi*Log[s]^3)/1082313190413 + 
     822731478046073596357280*N*Pi*Log[s]^4 + 
     N*((-7075490711196232928672608*Pi^5)/9 + 
       Pi^3*
        (-6303379553213281601783026622671372435160708711602152508511362514149/
          107081054821841839996257000 - 
         (140400453011459485566701903718262098712769504*N)/189 - 
         (1965846102552432941012480*Log[2])/3) + 
       Pi*(672685743365195796365924933511993132303787216420065274312441636715\
29744815568995623760368462339651139161/
          103056231273590534948503266055813099718985489414679076160000000 + 
         (9310244882197348576028610101633078943457202066196770699550561898969\
4465309*N)/11410039643383827567774497344500 - 
         (133222207626615646617029309041292407040*Zeta[3])/1082313190413)) + 
     Log[s]*((-1688945463900249315462594432725726233983467440272467065335076*
         N^2*Pi)/143758249516606725 + (6154211782662047975435740931948043940*
         N*Pi^3)/463848510177 + N*Pi*(-32931103477981136163946340814924753330\
2724815987694516349714440574261015200267314876273/
          352835325976273119485870805916091181665100000 + 
         105309629189897420333731840*Zeta[3])))/s^42 + 
   (((10211698330993592288282974466175826188747434701402518038920054145025376\
13039*N*Pi)/410983700661364230639254134869750 + 
       (164769867271286253976480889791847441134194823168*N^2*Pi)/5289 - 
       (136676481708003765794210560*N*Pi^3)/9)*Log[s]^2 - 
     (544610871189163560934595549263885024528*N*Pi*Log[s]^3)/19945485937611 + 
     (9762605836285983271015040*N*Pi*Log[s]^4)/3 + 
     N*((-83958410192059456130729344*Pi^5)/27 + 
       Pi^3*(-537457806894399624875521879276109022370897216938504240149041450\
77557030069/64892163262320667995671705505750 - 
         (164769867271286251119513740527674761140522329088*N)/15867 - 
         2528950062727690249697280*Log[2]) + 
       Pi*(333443925345452429690347024849290626027917882465750875148533533900\
21679937067659084158933168588168150782229311/
          3615509147958417462611685916143175460757487270010589318498960000000 \
+ (17889608549569304913865117294965813325498654244109461758836303323332064746\
6648*N)/1560949257133928030706434672449875 - 
         (9703959063421365865308536068815290391296*Zeta[3])/
          19945485937611)) + 
     Log[s]*
      ((-28445997280184811078461827590630527128199994584018855517392789632*
         N^2*Pi)/172986811708006971675 + 
       (3137645008582914520064570018057128625776*N*Pi^3)/59836457812833 + 
       N*Pi*(-636179187698820980334903104576919024818306576491997460551944183\
5687670749503557475538324458821/
          483912150026323184214113995362993912266162573325000 + 
         (1249613547044605858689925120*Zeta[3])/3)))/s^43 + 
   (((10165443751942184140931680180465100005023509142867713110907458302727855\
5377*N*Pi)/2899355912954950480700205537000 + 
       (27525427536831579740302103358199336061129469952*N^2*Pi)/63 - 
       60081988795609571185805760*N*Pi^3)*Log[s]^2 - 
     (18424993458220012548053292597593129502676*N*Pi*Log[s]^3)/
      170644713021783 + 12874711884773479539815520*N*Pi*Log[s]^4 + 
     N*Pi*(116469582055725965061054733378948279442969091840157620895614838576\
24845570243763303304210760357254945185360137986227/
        891391728731987964015369123672046099264889294796877427844856924800000\
00 + (10408124695724551009185140885607252983143749100981288510795664246523781\
960032194*N)/6446355452966213025026819485827375 - 12302502467672436004712608*
        Pi^4 + Pi^2*(-3707711852682070380848459565498692518746030665675245708\
306784315193980641031/317250575949123265756617226917000 - 
         (302779702905147375630603264733916479946118955712*N)/2079 - 
         9768206465232820888711680*Log[2]) - 
       (328245878893855672828585639721832063690752*Zeta[3])/
        170644713021783) + 
     Log[s]*((-49217869109242595677418840390181656674765981454010007328625049\
6*N^2*Pi)/213158783766003075 + (15160674561658952178337460562053542473556*N*
         Pi^3)/73133448437907 + N*Pi*(-43934588717006030849816838829321963358\
1315148686433048355633917556672420717965658334562668030929/
          2365792733462024456157890643996859126634572580700000 + 
         1647963121251005381096386560*Zeta[3])))/s^44 + 
   (((59334477150893277548607142610649140328404047048695347291903868267276558\
24824*N*Pi)/11959843140939170732888347840125 + 
       (35680521259234835070873057732658125721607237533696*N^2*Pi)/5805 - 
       237760332903543742888977920*N*Pi^3)*Log[s]^2 - 
     (218631943806814021797226280373547732824896*N*Pi*Log[s]^3)/
      511934139065349 + 50948642765045087761923840*N*Pi*Log[s]^4 + 
     N*((-146052775926462584917515008*Pi^5)/3 + 
       Pi^3*(-196740634763488236979221664814917990129683435908117443862409604\
69815562008152/118968965980921224658731460093875 - 
         (35680521259234835019677478090444991888955265197056*N)/17415 - 
         37760301994801808913469440*Log[2]) + 
       Pi*(620383880325969918520391064767339944276198567308948065498705178521\
73237195608197097107631078346946347991989100893529/
          3342718982744954865057634213770172872243334855488290354418213468000\
0000 + (767500016138514947266800016507928892299497214144054523279671549430446\
7377148617152*N)/336453387252966832659866317719331875 - 
         (3894381555607100100815299869082388382475648*Zeta[3])/
          511934139065349)) + 
     Log[s]*
      ((-7938496189269798041990185046008627869545780295899474719480675586048*
         N^2*Pi)/244110309204678827625 + 
       (179854594195702204528199861376252301379264*N*Pi^3)/219400345313721 + 
       N*Pi*(-530379838785851135493128754425644325244088860433073627208819654\
61359599082359225212804840235917/
          20163006251096799342254749806791413011090107221875 + 
         6521426273925771233526251520*Zeta[3])))/s^45 + 
   (((91114378358232414360053277872442558674956369502232450981030632780593830\
285943*N*Pi)/12944771399604749499126211779900 + 
       (5984080432484976659282165151919725665397097086976*N^2*Pi)/69 - 
       941092506793618452756336000*N*Pi^3)*Log[s]^2 - 
     (130029619380761833028241522385566535585576*N*Pi*Log[s]^3)/
      76957419598059 + 201662680027203954162072000*N*Pi*Log[s]^4 + 
     N*Pi*(318716759945969003280307383162987063510988910825377490899738131596\
361063208500261686042458215834585473286872018243981/
        120600057416680724543255822614453295782896786943106946120186525120000\
00 + (29316378770065115375843959404789167335755903519116932692473756560136153\
049900339044*N)/90712605847011251858579372134061475 - 
       192699894248217111754868800*Pi^4 + 
       Pi^2*(-335684551846119421756770461957420189878588503593210457536551691\
95635006530171/14307378915352617867455286704100 - 
         (65824884757334743225064742488850448021664976465536*N)/2277 - 
         146078638645898302269004800*Log[2]) - 
       (6947439210785139236299957980141370054187264*Zeta[3])/
        230872258794177) + 
     Log[s]*
      ((-717683610005499412102037603212467223874258701348957499128568365312*
         N^2*Pi)/1562383612878286275 + 
       (320828452711461403714742012048473133877112*N*Pi^3)/98945253768933 + 
       N*Pi*(-119570505005045499203654047490210006374046980975353551321754162\
50755518207755305803783480242654707/
          320077840409568014656655793011339764191736290330000 + 
         25812823043482106132745216000*Zeta[3])))/s^46 + 
   (((33351065129737599162200298259380119423644848349472653812109364850120536\
12670391*N*Pi)/33311975794183238168184764470875 + 
       (1557238969298133118793039914724581661189741265551360*N^2*Pi)/1269 - 
       3725795729377973165707466240*N*Pi^3)*Log[s]^2 - 
     (202851316828350751499551872883243546309088*N*Pi*Log[s]^3)/
      30338293094109 + 798384799152422821223028480*N*Pi*Log[s]^4 + 
     N*((-2288703090903612087506014976*Pi^5)/3 + 
       Pi^3*(-110585110693340460419672884119368841053781158794602880118735890\
35080923355365843/331366496057928000725627393947125 - 
         (1557238969298133118610461439691369198231152072529920*N)/3807 - 
         565528081906673900226293760*Log[2]) + 
       Pi*(775820495118609965322560448971286462711640870627438971287166416452\
17152297898090819833867568883394872953514920765599585459/
          2056697840546665941122876685989462043869460308273510179231236846752\
40000000 + (76900199304092843139711123719259253314387979065543868127390570188\
93968301803758553686912*N)/1675148100626249858012244572681264440125 - 
         (3612255850102060752253170686441701469862400*Zeta[3])/
          30338293094109)) + 
     Log[s]*
      ((-73697475988107340870553300912839226260592550439578634120206252652134\
4*N^2*Pi)/113268648499083232155 + (166798805812842185609572005311892841695200*
         N*Pi^3)/13002125611761 + 
       N*Pi*(-617694608682001669033185311910113291594675999087627466478439508\
74584227864525726066604836276388140899/
          116139707449356640210966825714642340415931862316862500 + 
         102193254291510121116547645440*Zeta[3])))/s^47 + 
   (((25592701084292791240598609499214072291562909628236639361069739827616505\
31809967947*N*Pi)/1792789970014225181415034596978000 + 
       (400441071937064532638045203547149089590882433511808*N^2*Pi)/23 - 
       14753525457739594405929982240*N*Pi^3)*Log[s]^2 - 
     (2700723083157424179756481023240111398179718*N*Pi*Log[s]^3)/
      102046985862003 + 3161469740944198801270710480*N*Pi*Log[s]^4 + 
     N*((-9062879924040036563642703376*Pi^5)/3 + 
       Pi^3*(-848600088584445183326217029543318696234797026186870029255344387\
0742014913557901071/17833542333299397857233765201518000 - 
         (1201323215811193597874049293830050570215743941885944*N)/207 - 
         2190909063690982129771610880*Log[2]) + 
       Pi*(597336913625196788517150132872591983663719088724308100775914407101\
39464348677277311746439108025930721094178526735975964360163/
          1106877383276023851949766361914328663609745911361743660095356557524\
9280000000 + (571625804431335453467375970922324852150881704462426166326552998\
152245156551501292691723019*N)/8744035475609360960971716351017096652000 - 
         (48086492984337906151663473051491891885825776*Zeta[3])/
          102046985862003)) + 
     Log[s]*
      ((-26463192044586775846875743874786515917139484693344322708650751916366\
5854*N^2*Pi)/2863849162405898742075 + 
       (2220266048362421318735979933552431077458038*N*Pi^3)/43734422512287 + 
       N*Pi*(-948857876518685195067344408103378872582317476041605674161499147\
22672233165109657722493549389310725741241/
          12500855783639842000889520149648775550223938634833200000 + 
         404668126840857446562650941440*Zeta[3])))/s^48 + 
   (((53079274837934295583176044294668461616390158292858603017726922793551031\
12534304040369*N*Pi)/260161406033218138826112520553769000 + 
       (570352162934516705980742905772701771471254149047967744*N^2*Pi)/2303 - 
       58433120762514096843067765760*N*Pi^3)*Log[s]^2 - 
     (63330780911004456884715564158154733964346428*N*Pi*Log[s]^3)/
      604432147028787 + 12521383020538735037800235520*N*Pi*Log[s]^4 + 
     N*((-35894631325544373775027341824*Pi^5)/3 + 
       Pi^3*(-251428143969162452769467199635254797418313957381670221547154647\
3713754348839608896131/369703050678783670963423055523777000 - 
         (570352162934516705975341283304592288674572765608937984*N)/6909 - 
         8493459018946195594702970880*Log[2]) + 
       Pi*(217498905972967333093741061721835117378878150567357089320281918840\
026520360997635946480457402236818083141993954342811996198976333/2810936400932\
987110946661479280705224480480698555289596805621350076045520000000 + 
         (4982551019565142637163776224050140705941458071926808091415848209451\
78497213518707440571194*N)/533921490721309691900623817736322304625 - 
         (161066395409975807175471047385022938550565968*Zeta[3])/
          86347449575541)) + 
     Log[s]*((-32604153659134912384373832913847602580000379422911223949803822\
351210159744*N^2*Pi)/24781595462772675051525 + 
       (364377475171651563032172517700481196449626036*N*Pi^3)/
        1813296441086361 + N*Pi*(-9848159808197309174410963002349593242610049\
7972640766069708817434825267591967099119411536497949088787894341/
          907033247532175459026079990858169810596056162869724300000 + 
         1602737026628958084838430146560*Zeta[3])))/s^49 + 
   (((12263277831357540549949857756661356110614931165090533277666285830685155\
984317683094433*N*Pi)/41961517102131957875179438798995000 + 
       (88287945206229966088269622335134832858636267151697664*N^2*Pi)/25 - 
       231475757923813796711448055744*N*Pi^3)*Log[s]^2 - 
     (202241828631666749510316935250648553983572452*N*Pi*Log[s]^3)/
      487445279861925 + 49601948126531527866738869088*N*Pi*Log[s]^4 + 
     N*((-710961256480285232756590456928*Pi^5)/15 + 
       Pi^3*(-116178421560229331526748391627053703271035946437347086420811092\
4502461790511946669951/11925904860605924869787840500767000 - 
         (52972767123737979652819759242260481871852722129354352*N)/45 - 
         32947543110995450411118607872*Log[2]) + 
       Pi*(201619393156530023311604042734480298906541560413922177613458249247\
5700703856952720328623877663004516253825817146323615940606501049/181350735544\
0636845772039664052067886761600450680831997939110548436158400000000 + 
         (5014798601405216392991376154009215642709063855675645057309594339769\
90719618452907429048649413*N)/37557655882263208896179356697040474750000 - 
         (3600035103118832934070593703800147825306888128*Zeta[3])/
          487445279861925)) + 
     Log[s]*
      (
       (
         -9105988284114444284041982650544452088317128821002841788746526802346\
188*N^2*Pi)/484926152675635125 + 
       (1163388921616258978215526778068227728076008188*N*Pi^3)/
        1462335839585775 + N*Pi*(-9108707868599960701366386674918265551163367\
8842737794012483576831204507887180793676645296620770820000107981/
          58518274034333900582327741345688374877164913733530600000 + 
         6349049360196035566942575243264*Zeta[3])))/s^50) + 
 N*((Pi*Log[s]*(48*Pi^2 - 24*(13 + 8*Zeta[3])))/9 + 
   (Pi*(152*Pi^4 - 15*Pi^2*(120 - 1264*Log[2] + (1456 - 30*Log[2])*Log[2] + 
        30*Log[2]^2) - 10*(-3213 + (288 - 40152*Log[2])*Zeta[3] + 
        40152*Log[2]*Zeta[3])))/135 + 
   ((248024*Pi^5)/45 + Pi^3*(88026694117/198450 + (1698436951*Log[2])/630 - 
       969056*Log[2]^2 + Log[2]*(-1828831831/630 + 969056*Log[2])) + 
     ((-51757128697*Pi)/66150 + (80752*Pi^3)/3)*Log[s]^2 + 
     (17057536*Pi*Log[s]^3)/315 - 5768*Pi*Log[s]^4 + 
     Pi*Log[s]*(18597156965629/6945750 - (104081072*Pi^2)/945 - 
       (1856147638591*Log[2])/264600 + (1856147638591/264600 - 
         (10737406*Log[2])/105)*Log[2] + 36000*Log[2]^2 + 
       (6957406/105 - 21384*Log[2])*Log[2]^2 + 21384*Log[2]^3 - 
       738304*Zeta[3]) + Pi*(-8064906122571887/7779240000 - 
       (3420950123594099*Log[2])/148176000 - (((816464*I)/25)*Log[2])/
        Sqrt[3] + (17330176*Log[2]^2)/9 + (-43296345167/7350 - 329397*Log[2])*
        Log[2]^2 - 14256*Log[2]^4 + 3*Log[2]^3*(109799 + 4752*Log[2]) + 
       Log[2]*(3612681877066099/148176000 + ((816464*I)/25)/Sqrt[3] + 
         (32664783901*Log[2])/22050 - 38068264*Zeta[3]) + 
       2*Log[2]*(-17468272/27 + 1241844*Log[2] - 1107456*Zeta[3]) + 
       (206840512*Zeta[3])/315 + 40283176*Log[2]*Zeta[3]))/s^8 + 
   ((3640208*Pi^5)/45 + Pi^3*(1105716376852/178605 + (7502202443*Log[2])/
        189 - (40314560*Log[2]^2)/3 + Log[2]*(-8062634315/189 + 
         (40314560*Log[2])/3)) + ((-1049303938016*Pi)/99225 + 
       (1185184*Pi^3)/3)*Log[s]^2 + (2186281336*Pi*Log[s]^3)/2835 - 
     84656*Pi*Log[s]^4 + Pi*Log[s]*(29067633054706831/750141000 - 
       (625254376*Pi^2)/405 - (5946221917247*Log[2])/56700 + 
       (5946221917247/56700 - (33097594*Log[2])/21)*Log[2] + 
       519120*Log[2]^2 + (22196074/21 - 185328*Log[2])*Log[2]^2 + 
       185328*Log[2]^3 - 10835968*Zeta[3]) + 
     Pi*(-7515042322020167723/472588830000 - (167764955504100109*Log[2])/
        500094000 - (((1632928*I)/5)*Log[2])/Sqrt[3] + 
       (82014208*Log[2]^2)/3 + (-349457318012/3969 - (71502032*Log[2])/15)*
        Log[2]^2 - 123552*Log[2]^4 + Log[2]^3*(71502032/15 + 123552*Log[2]) + 
       Log[2]*(176295178440132109/500094000 + ((1632928*I)/5)/Sqrt[3] + 
         (99100063928*Log[2])/3969 - 551108272*Zeta[3]) + 
       2*Log[2]*(-76757576/9 + 17870050*Log[2] - 16253952*Zeta[3]) + 
       (8672127344*Zeta[3])/945 + 583616176*Log[2]*Zeta[3]))/s^10 + 
   ((627560576*Pi^5)/135 + Pi^3*(6224916539714583254/18261468225 + 
       (4006755010586*Log[2])/1755 - (2200369024*Log[2]^2)/3 + 
       Log[2]*(-4299311769626/1755 + (2200369024*Log[2])/3)) + 
     ((-682120097000906782*Pi)/1217431215 + (204322048*Pi^3)/9)*Log[s]^2 + 
     (1944074612048*Pi*Log[s]^3)/45045 - (14594432*Pi*Log[s]^4)/3 + 
     Pi*Log[s]*(601120090731912981308048/274195945398375 - 
       (4936137804464*Pi^2)/57915 - (255412883670129421*Log[2])/41409225 + 
       (255412883670129421/41409225 - (5976380948*Log[2])/65)*Log[2] + 
       29328000*Log[2]^2 + (4070060948/65 - 5860512*Log[2])*Log[2]^2 + 
       5860512*Log[2]^3 - (1868087296*Zeta[3])/3) + 
     Pi*(-6211542279771812295298866247/6587283392250561000 - 
       (277900305965753970322897*Log[2])/13056949780875 + 
       (-215041533398430307/41409225 - (38800076528*Log[2])/143)*Log[2]^2 - 
       3907008*Log[2]^4 + (1664*Log[2]*(3370719 + 471648*Log[2]))/3 + 
       Log[2]^3*(38800076528/143 + 3907008*Log[2]) + 
       Log[2]*(253488700068805251874897/13056949780875 + 
         (204208572716343907*Log[2])/41409225 - 33740042528*Zeta[3]) + 
       (68671483376128*Zeta[3])/135135 + 33740042528*Log[2]*Zeta[3]))/s^13 + 
   ((2432463904*Pi^5)/135 + Pi^3*(23898463776885620686/18261468225 + 
       (56947832555986*Log[2])/6435 - (8426031232*Log[2]^2)/3 + 
       Log[2]*(-61084356810706/6435 + (8426031232*Log[2])/3)) + 
     ((-2590000226068467686*Pi)/1217431215 + (791964992*Pi^3)/9)*Log[s]^2 + 
     (22468849125776*Pi*Log[s]^3)/135135 - (56568928*Pi*Log[s]^4)/3 + 
     Pi*Log[s]*(4641161099336426965986149/548391890796750 - 
       (132704320490992*Pi^2)/405405 - (48829697852742027979*Log[2])/
        2029052025 + (48829697852742027979/2029052025 - (764474954756*Log[2])/
          2145)*Log[2] + 113187360*Log[2]^2 + 
       (521688067556/2145 - 19255968*Log[2])*Log[2]^2 + 19255968*Log[2]^3 - 
       (7240822784*Zeta[3])/3) + Pi*(-224415653704827876205183663/
        60993364743060750 - (857919696999565544047597*Log[2])/
        10445559824700 + (-8229510905618042561/405810405 - 
         (13642838096*Log[2])/13)*Log[2]^2 - 12837312*Log[2]^4 + 
       (272*Log[2]^3*(50157493 + 613548*Log[2]))/13 + 
       (544*Log[2]*(39850803 + 5548608*Log[2]))/3 + 
       Log[2]*(782437167980043602930797/10445559824700 + 
         (7821205747065231041*Log[2])/405810405 - 130373601120*Zeta[3]) + 
       (264141175431872*Zeta[3])/135135 + 130373601120*Log[2]*Zeta[3]))/
    s^14 + ((3179737856*Pi^5)/3 + 
     Pi^3*(530475191340398676248021/7036752422700 + 
       (113892787644099131*Log[2])/218790 - 160726082880*Log[2]^2 + 
       Log[2]*(-122069888372009531/218790 + 160726082880*Log[2])) + 
     Pi*(-886116305870082613903/7446298860 + 5176317440*Pi^2)*Log[s]^2 + 
     (1055463100550242*Pi*Log[s]^3)/109395 - 1109210880*Pi*Log[s]^4 + 
     Pi*Log[s]*(7083514250916082549481771681839/14369329917250308000 - 
       (6190817180316454*Pi^2)/328185 - (4502692065851498318074987*Log[2])/
        3127445521200 + (4502692065851498318074987/3127445521200 - 
         (44768781357349*Log[2])/2145)*Log[2] + 6589820160*Log[2]^2 + 
       (30633617114149/2145 - 739089360*Log[2])*Log[2]^2 + 
       739089360*Log[2]^3 - 141978992640*Zeta[3]) + 
     Pi*(-77325582849490138052081051585231023127/
        352112957570661827379840000 - (81854540663839951793976737314091*
         Log[2])/19159106556333744000 - (((96263963224*I)/25)*Log[2])/
        Sqrt[3] + (3022409129984*Log[2]^2)/9 + 
       (-316884404398501695831653/260620460100 - (1044351428274*Log[2])/17)*
        Log[2]^2 - 492726240*Log[2]^4 + 
       (7866*Log[2]^3*(132767789 + 1064880*Log[2]))/17 + 
       Log[2]*(85492123507174037649236411938091/19159106556333744000 + 
         ((96263963224*I)/25)/Sqrt[3] + (37254873493907841263351*Log[2])/
          86873486700 - 7044025549200*Zeta[3]) + 
       (608*Log[2]*(-8431363724 + 20037766635*Log[2] - 18914964480*Zeta[3]))/
        27 + (12379343634812144*Zeta[3])/109395 + 7469962527120*Log[2]*
        Zeta[3]))/s^17 + ((37204075408*Pi^5)/9 + 
     Pi^3*(514551180590009544645758/1759188105675 + 
       (121139238617837461*Log[2])/59670 - 622420708160*Log[2]^2 + 
       Log[2]*(-129810953274720661/59670 + 622420708160*Log[2])) + 
     ((-5477113852926832279877*Pi)/11967266025 + (60564773920*Pi^3)/3)*
      Log[s]^2 + (12306617622015076*Pi*Log[s]^3)/328185 - 
     4326055280*Pi*Log[s]^4 + Pi*Log[s]*(55102623089262060458363195544523/
        28738659834500616000 - (72058729809738332*Pi^2)/984555 - 
       (52938752814155254146643583*Log[2])/9382336563600 + 
       (52938752814155254146643583/9382336563600 - (2961878866216597*Log[2])/
          36465)*Log[2] + 25630050000*Log[2]^2 + 
       (2027279092966597/36465 - 2545752240*Log[2])*Log[2]^2 + 
       2545752240*Log[2]^3 - 553735075840*Zeta[3]) + 
     Pi*(-227012759055527965234915449547455785123/
        264084718177996370534880000 - (955059507194142930331316874060029*
         Log[2])/57477319669001232000 - (((372369635264*I)/25)*Log[2])/
        Sqrt[3] + (11724821032960*Log[2]^2)/9 + 
       (-11183638338259586455614097/2345584140900 - (12203672339420*Log[2])/
          51)*Log[2]^2 - 1697168160*Log[2]^4 + 
       (8740*Log[2]^3*(1396301183 + 9903384*Log[2]))/51 + 
       Log[2]*(997098032841126127843266243660029/57477319669001232000 + 
         ((372369635264*I)/25)/Sqrt[3] + (4012911744280256015556097*Log[2])/
          2345584140900 - 27416759075440*Zeta[3]) + 
       (8740*Log[2]*(-753150980 + 1806548913*Log[2] - 1710623232*Zeta[3]))/
        9 + (144298592938251832*Zeta[3])/328185 + 29077964302960*Log[2]*
        Zeta[3]))/s^18 + 
   (Pi*(-3539437625515982867645826292823/2297096706684780 + 
       72615880515360*Pi^2)*Log[s]^2 + (380281201114480640596*Pi*Log[s]^3)/
      2860165 - 15560545824720*Pi*Log[s]^4 + 
     Pi*Log[s]*(314006295390186766864623766754891000050067/
        46121930726567017996674000 - (315814041692408906996*Pi^2)/1225785 - 
       (1431412093717438439087964687612391*Log[2])/68912901200543400 + 
       (1431412093717438439087964687612391/68912901200543400 - 
         (824483989966323477823*Log[2])/2860165)*Log[2] + 
       91075105195200*Log[2]^2 + (563994161715694269823/2860165 - 
         4940058436560*Log[2])*Log[2]^2 + 4940058436560*Log[2]^3 - 
       1991749865564160*Zeta[3]) + 
     Pi*(-25841915947798181595595125586914716319297316410089/
        8231579116584817033775722491504000 + 14868966010288*Pi^4 - 
       (3782277306778286575737031222237489470452549*Log[2])/
        61495907635422690662232000 - ((86199625409568*I)/5)*Sqrt[3]*Log[2] + 
       10806306707028400*Log[2]^2 + (-173251785414550416825571344430957/
          9844700171506200 - (216551350007648670*Log[2])/253)*Log[2]^2 - 
       3293372291040*Log[2]^4 + (997890*Log[2]^3*(217009239503 + 
          834985008*Log[2]))/253 + Pi^2*(106510050361466333090513176193233/
          103369351800815100 + (34166871683829141525113*Log[2])/4680270 - 
         2172893851577280*Log[2]^2 + Log[2]*(-36582853325529253537913/
            4680270 + 2172893851577280*Log[2])) + 
       Log[2]*(3782277306778286575737031222237489470452549/
          61495907635422690662232000 + ((86199625409568*I)/5)*Sqrt[3] + 
         (66866935922519327988617168350957*Log[2])/9844700171506200 - 
         97762935243951120*Zeta[3]) + (4459045532949547382272*Zeta[3])/
        2860165 + 97762935243951120*Log[2]*Zeta[3]))/s^24 + 
   ((5575663669784954411120*Pi^5)/27 + 
     Pi^3*(190589462204377260073119774229734808284240533/
        13567920387120633053520 + (4443574650455078291774770613719627*Log[2])/
        43847232660 - (87906349091124219947200*Log[2]^2)/3 + 
       Log[2]*(-4754085224895843532113954624343627/43847232660 + 
         (87906349091124219947200*Log[2])/3)) + 
     ((-1412722640445358413270126032817054245181163297*Pi)/
        71951092962003357102000 + (9076661788022018808800*Pi^3)/9)*Log[s]^2 + 
     (2852046472670222777725792382986*Pi*Log[s]^3)/1565972595 - 
     (648332984858715629200*Pi*Log[s]^4)/3 + 
     Pi*Log[s]*(106204428985740711417878601966689457774166985464622844282289/
        1142899280412008071952936883138192000 - 
       (16466803531320962540025438332678*Pi^2)/4697917785 - 
       (54026988154992067967358182882706107427558223813*Log[2])/
        181945292547594696120000 + 
       (54026988154992067967358182882706107427558223813/
          181945292547594696120000 - (47795947554746575674221335165489*
           Log[2])/12179786850)*Log[2] + 1248853784337572619360*Log[2]^2 + 
       (32585174654699072724020351749489/12179786850 - 29265985517390307504*
          Log[2])*Log[2]^2 + 29265985517390307504*Log[2]^3 - 
       (82986622061915600537600*Zeta[3])/3) + 
     Pi*(-1013607017122430819575305371835311502057026189137582993923600896549\
7340121/229220439848656647248397327575150320042044960000000 - 
       (307618436320025268309070705159226021731623553495273590653719199*
         Log[2])/380966426804002690650978961046064000000 - 
       ((693258149234032629632*I)*Log[2])/Sqrt[3] + 
       (559406053434691303321600*Log[2]^2)/9 + 
       (-332759348661076149120670401540350112677772991271/
          1319103370970061546870000 - (9041191116459916783662412*Log[2])/765)*
        Log[2]^2 - 19510657011593538336*Log[2]^4 + 
       (311115209395228*Log[2]^3*(29060588629 + 47974680*Log[2]))/765 + 
       Log[2]*
        (320188707067284402011257160546707123909907862542613131645719199/
          380966426804002690650978961046064000000 + (693258149234032629632*I)/
          Sqrt[3] + (138237432117397383759078399554793049468244911271*Log[2])/
          1319103370970061546870000 - (4037850234215830708025168*Zeta[3])/
          3) + (10200498668696*Log[2]*(-9704156204 + 25089663987*Log[2] - 
          24406636800*Zeta[3]))/3 + (33511825086621430247930457824704*
         Zeta[3])/1565972595 + (4286810100401577509637968*Log[2]*Zeta[3])/3))/
    s^36 + (Pi*(-250563941178270543222754514919225430670283765676307336110591/
        223250405297531187013915826349000 + 60081988795609571185805760*Pi^2)*
      Log[s]^2 + (18424993458220012548053292597593129502676*Pi*Log[s]^3)/
      170644713021783 - 12874711884773479539815520*Pi*Log[s]^4 + 
     Pi*Log[s]*(3054398463075937662173421507883111507959501595617682578103055\
88278931432865537/55665711375577046027244485741102567685519354840000 - 
       (15160674561658952178337460562053542473556*Pi^2)/73133448437907 - 
       (3199651665491675221634048355890070223559738301095117328331033*Log[2])/
        178600324238024949611132661079200 + 
       (3199651665491675221634048355890070223559738301095117328331033/
          178600324238024949611132661079200 - 
         (13180886936348818254600320451022724904881*Log[2])/56881571007261)*
        Log[2] + 74045833024146623672155200*Log[2]^2 + 
       (8969043627394030572194015084720005997681/56881571007261 - 
         1150035935587003622072160*Log[2])*Log[2]^2 + 
       1150035935587003622072160*Log[2]^3 - 1647963121251005381096386560*
        Zeta[3]) + Pi*(-58948008131380821154381990965881134201838899223673234\
028656794329309679640609254257952978662007107/
        222847932182996991003842280918011524816222323699219356961214231200000\
00 + 12302502467672436004712608*Pi^4 - (3032100648540083416502517318033540347\
089018704209254160459781114841227188087797*Log[2])/
        60954402150390324152216184064331314051776427200000 - 
       (((1019289133336766979996448832*I)/25)*Log[2])/Sqrt[3] + 
       (78560635195037166457477114000*Log[2]^2)/9 + 
       (-30918918457708405823684394754920275700464413423775412801641/
          2029549139068465336490143875900 - (332301717073335920520921874920*
           Log[2])/473)*Log[2]^2 - 766690623724669081381440*Log[2]^4 + 
       (1623986714208456360*Log[2]^3*(204620957897 + 223305192*Log[2]))/473 + 
       Pi^2*(42132361576472535934392791653977321943850093403315373410913/
          50653453302801193692233002617000 + 
         (2060101525915176244375865753367567282512525*Log[2])/
          341289426043566 - 1727249856771914361835159680*Log[2]^2 + 
         Log[2]*(-2203454305768933727830208498893498883700365/
            341289426043566 + 1727249856771914361835159680*Log[2])) + 
       Log[2]*(30321006485400834165025173180335403470890187042092541604597811\
14841227188087797/60954402150390324152216184064331314051776427200000 + 
         ((1019289133336766979996448832*I)/25)/Sqrt[3] + 
         (13203066288290688203653281844635229529982012402496951401641*Log[2])/
          2029549139068465336490143875900 - 79929378783429768839994743520*
          Zeta[3]) + (216764945678687640759071024668363221875072*Zeta[3])/
        170644713021783 + 79929378783429768839994743520*Log[2]*Zeta[3]))/
    s^44 + (Pi*(-526160563552745112676008653408886802034324257351362628502353/
        30204466599077748831294494153100 + 941092506793618452756336000*Pi^2)*
      Log[s]^2 + (130029619380761833028241522385566535585576*Pi*Log[s]^3)/
      76957419598059 - 201662680027203954162072000*Pi*Log[s]^4 + 
     Pi*Log[s]*(1098151989019947926386288601987506312711098891950291619481337\
5948777399830713959/128031136163827205862662317204535905676694516132000 - 
       (320828452711461403714742012048473133877112*Pi^2)/98945253768933 - 
       (5860909819989448022574990414797665323986592647702913320596751*Log[2])/
        20830666620053619883651375278000 + 
       (5860909819989448022574990414797665323986592647702913320596751/
          20830666620053619883651375278000 - 
         (9614373574528926327627696805384669703974*Log[2])/2653704124071)*
        Log[2] + 1158724069629613158583396800*Log[2]^2 + 
       (6539462732292489327226568185036845331174/2653704124071 - 
         16433846847663559005263040*Log[2])*Log[2]^2 + 
       16433846847663559005263040*Log[2]^3 - 25812823043482106132745216000*
        Zeta[3]) + Pi*(-12500305508656711369996838186233990093326621698950364\
9790661671236764712785336768773479548478933747/
        301500143541701811358139556536133239457241967357767365300466312800000\
0 + 192699894248217111754868800*Pi^4 - (6870591606405721249765901837554424624\
52921417689337986248779892867336937213537699*Log[2])/
        882973352853980730087326325548523487425479421600000 - 
       ((637017741827366969287433600*I)*Log[2])/Sqrt[3] + 
       136554078875823271760523530160*Log[2]^2 + 
       (-623105136820589174594347295594151553051367847941561324569847/
          2603833327506702485456421909750 - (2782858823685037582587257750112*
           Log[2])/253)*Log[2]^2 - 10955897898442372670175360*Log[2]^4 + 
       (165275298450844512*Log[2]^3*(16837717733801 + 16771061340*Log[2]))/
        253 + Pi^2*
        (3537636453140845967637676453171429296635340589344318472778707/
          271840199391699739481650447377900 + 
         (205276252086176193441206572089985185135335*Log[2])/2171212465149 - 
         26998849129729407514737081600*Log[2]^2 + 
         Log[2]*(-219548801336574880888723365427416302319335/2171212465149 + 
           26998849129729407514737081600*Log[2])) + 
       Log[2]*(68705916064057212497659018375544246245292141768933798624877989\
2867336937213537699/882973352853980730087326325548523487425479421600000 + 
         (637017741827366969287433600*I)/Sqrt[3] + 
         (267541075236741553856526233109310922297892006046122401509847*
           Log[2])/2603833327506702485456421909750 - 
         1251191531411756039351046144960*Zeta[3]) + 
       (4590539796175780870720645125071714675103872*Zeta[3])/
        230872258794177 + 1251191531411756039351046144960*Log[2]*Zeta[3]))/
    s^46 + (((-328303141963756489633695807071153187939928687*Pi)/
        1008726107212400006430000 + (49253556643740058624*Pi^3)/3)*Log[s]^2 + 
     (37749331945583727044496070151*Pi*Log[s]^3)/1270084725 - 
     3518111188838575616*Pi*Log[s]^4 + 
     Pi*Log[s]*(10053708223203436746849400602229750492507579553090292735803/
        6621074262636410399014340232084000000 - 
       (342914445905767352788271868961*Pi^2)/5987542275 - 
       (19391355555410923793474158175199465914892702211*Log[2])/
        4034904428849600025720000 + 
       (19391355555410923793474158175199465914892702211/
          4034904428849600025720000 - (199150988736584058190295594299*Log[2])/
          3104651550)*Log[2] + 20378357872014912000*Log[2]^2 + 
       (135883288382778260026381994299/3104651550 - 571207524449638608*
          Log[2])*Log[2]^2 + 571207524449638608*Log[2]^3 - 
       450318232171337678848*Zeta[3]) + 
     (1125899906842624*Pi*
       (-23977850940741148368761165069553953034110641125459342549468793228114\
4811*I - 
        239778509407411483687611650695539530341106411254593425494687932281144\
811*Sqrt[3] + 
        112241631802156435677952852687007412598701156248776575245942784000000\
0*(I + Sqrt[3])*Pi^4 - 
        (45862160891327189209953456665253554755628432343525182632928900222005\
28400*I)*Log[2] - 
        458115950401505256580607389826963283205316136818773852484687156050452\
8400*Sqrt[3]*Log[2] + 
        (80408755228167275811713865445501591802548374181002308529858109440000\
0000*I)*Log[2]^2 + 
        804087552281672758117138654455015918025483741810023085298581094400000\
000*Sqrt[3]*Log[2]^2 - 
        127142612137419977598113914314454099490633118678289619775283200000000*
         (I + Sqrt[3])*Log[2]^4 + 
        18932537049719418715383282632590189651805126188358400000000*
         (I + Sqrt[3])*Log[2]^3*(3396613888951 + 6715561248*Log[2]) - 
        330990255369757665601920000*(I + Sqrt[3])*Log[2]^2*
         (4116393601461502471611091358149631957082702883 + 
          194285231220230073810842572993754314206270000*Log[2]) - 
        1875611447095293438410880000*(I + Sqrt[3])*Pi^2*
         (-40836347113243656613412313830189101233834431 - 
          293703140225482405865709891650316370099124100*Log[2] + 
          85366790546991863248405091433855743936640000*Log[2]^2 - 
          149712507044100*Log[2]*(-2099158657770510098305223927201 + 
            570204802741335641701011590400*Log[2])) + 
        (11654080130739984157927996022456889778095859254075264330615043891200\
0000*I)*Zeta[3] + 
        116540801307399841579279960224568897780958592540752643306150438912000\
000*Sqrt[3]*Zeta[3] + 
        (73272573387775077923440286835238073038843252326905899293035639808000\
00000*I)*Log[2]*Zeta[3] + 
        732725733877750779234402868352380730388432523269058992930356398080000\
0000*Sqrt[3]*Log[2]*Zeta[3] - 8022419605200*Log[2]*
         (-571674920389356016104006125880591389284071854091918181643717*I - 
          571044613653170244898383104368916416355833095932479825163717*
           Sqrt[3] - 
          (141224929904034796382605750487351016599680430199922898356800*I)*
           Log[2] - 
          141224929904034796382605750487351016599680430199922898356800*
           Sqrt[3]*Log[2] + 
          71620166684399458724933449592782422436773868290100224000000*
           (I + Sqrt[3])*Log[2] + 
          (913347555895493237686977111936594082141257732960770304000000*I)*
           Zeta[3] + 
          913347555895493237686977111936594082141257732960770304000000*
           Sqrt[3]*Zeta[3])))/
      (20378327137718129145803005586354345570089453125*(-I + Sqrt[3])^32*
       (I + Sqrt[3])^33))/s^33 + ((Pi*(-103516 + 2464*Pi^2)*Log[s]^2)/18 + 
     (8480*Pi*Log[s]^3)/27 - (88*Pi*Log[s]^4)/3 + 
     (Pi*Log[s]*(2001584 - 113664*Pi^2 - 8773269*Log[2] - 57024*Log[2]^2 + 
        104976*Log[2]^3 - 72*Log[2]^2*(2141 + 1458*Log[2]) + 
        Log[2]*(8773269 + 211176*Log[2]) - 608256*Zeta[3]))/162 + 
     (544896*Pi^5 - 240*Pi^3*(-238634 - 965829*Log[2] + 519264*Log[2]^2 - 
         3*Log[2]*(-353047 + 173088*Log[2])) - 
       5*Pi*(10062884 + 422591409*Log[2] - 43352064*Log[2]^2 + 
         1679616*Log[2]^4 - 7776*Log[2]^3*(-2027 + 216*Log[2]) - 
         432*Log[2]^2*(-319350 + 36486*Log[2]) + 
         9*Log[2]*(10656960*Log[2] - 9*(5728481 + 1746720*Log[2] - 
             9312128*Zeta[3])) - 576*Log[2]*(-71902 + 85131*Log[2] - 
           76032*Zeta[3]) - 17943552*Zeta[3] - 798076800*Log[2]*Zeta[3]))/
      19440)/s^4 + ((2752*Pi^5)/27 - 
     (2*Pi^3*(-9806042 - 50537025*Log[2] + 21492000*Log[2]^2 - 
        225*Log[2]*(-243041 + 95520*Log[2])))/2025 + 
     (4*Pi*(-3084661 + 84000*Pi^2)*Log[s]^2)/675 + (148264*Pi*Log[s]^3)/135 - 
     (320*Pi*Log[s]^4)/3 + (Pi*Log[s]*(501739224 - 23868600*Pi^2 - 
        1411011615*Log[2] + 9720000*Log[2]^2 + 13122000*Log[2]^3 - 
        2700*Log[2]^2*(89 + 4860*Log[2]) - 15*Log[2]*(-94067441 + 
          631980*Log[2]) - 138240000*Zeta[3]))/10125 + 
     Pi*(-8830037003/607500 - (12546941*Log[2])/30 - (((204116*I)/75)*Log[2])/
        Sqrt[3] + (284672*Log[2]^2)/9 - 864*Log[2]^4 + 
       (8*Log[2]^3*(5767 + 540*Log[2]))/5 - 
       (8*Log[2]^2*(2927777 + 259515*Log[2]))/225 + 
       Log[2]*(121383269/270 + ((204116*I)/75)/Sqrt[3] + 
         (5658416*Log[2])/225 - (2163568*Zeta[3])/3) + (662656*Zeta[3])/45 + 
       (2286448*Log[2]*Zeta[3])/3 + 
       (8*Log[2]*(242649*Log[2] - 32*(3305 + 2592*Log[2] + 4320*Zeta[3])))/
        27))/s^5 + ((8*Pi*(-120 + Pi^2)*Log[s]^2)/9 + (32*Pi*Log[s]^3)/9 - 
     (4*Pi*Log[s]^4)/9 + 
     (4*Log[s]*(8*Pi^3 - 3*Pi*(80 - 930*Log[2] + (930 - 225*Log[2])*Log[2] + 
          21*Log[2]^2 + (204 - 234*Log[2])*Log[2]^2 + 234*Log[2]^3 - 
          16*Zeta[3])))/9 - 
     (4*(57*Pi^5 + 15*Pi^3*(-120 - 1167*Log[2] + 456*Log[2]^2 - 
          Log[2]*(-1167 + 456*Log[2])) - 5*Pi*(-3510 - 10611*Log[2] - 
          378*Log[2]^3 + 2916*Log[2]^4 - 54*Log[2]^3*(-7 + 54*Log[2]) + 
          288*Log[2]*(107 + 24*Log[2] - 12*Zeta[3]) - 1152*Zeta[3] + 
          72618*Log[2]*Zeta[3] - 3*Log[2]*(6735 + 2304*Log[2] + 
            23054*Zeta[3]))))/135)/s + 
   ((3440*Pi^5)/9 - (2*Pi^3*(-11367124 - 61645725*Log[2] + 
        24948000*Log[2]^2 - 225*Log[2]*(-296381 + 110880*Log[2])))/675 + 
     (2*Pi*(-6963892 + 210000*Pi^2)*Log[s]^2)/225 + (59344*Pi*Log[s]^3)/15 - 
     400*Pi*Log[s]^4 + (Pi*Log[s]*(3805433526 - 167714400*Pi^2 - 
        9567751740*Log[2] + 53460000*Log[2]^2 + 61236000*Log[2]^3 - 
        5400*Log[2]^2*(-10741 + 11340*Log[2]) - 
        60*Log[2]*(-159462529 + 1857690*Log[2]) - 1036800000*Zeta[3]))/
      20250 + Pi*(-388870427/6075 - (39775263*Log[2])/25 + 
       (((102058*I)/75)*Log[2])/Sqrt[3] + (409600*Log[2]^2)/3 - 
       2016*Log[2]^4 + (8*Log[2]^3*(15301 + 1260*Log[2]))/5 + 
       Log[2]^2*(-23188*Log[2] - (2*(47003501 + 145530*Log[2]))/225) + 
       Log[2]*(1149450101/675 - ((102058*I)/75)/Sqrt[3] + 
         (23585302*Log[2])/225 - 2688016*Zeta[3]) + (2265568*Zeta[3])/45 + 
       2841616*Log[2]*Zeta[3] + 2*Log[2]*(129186*Log[2] - 
         (40*(37759 + 27648*Log[2] + 51840*Zeta[3]))/27)))/s^6 + 
   ((Pi*(-1432 + 16*Pi^2 - 117*Log[2] + (117 - 2016*Log[2])*Log[2] + 
        2016*Log[2]^2)*Log[s]^2)/3 - (160*Pi*Log[s]^3)/9 - 
     (8*Pi*Log[s]^4)/3 + 
     (Log[s]*(-128*Pi^3 - 3*Pi*(2432 + 7422*Log[2] + 54*Log[2]^2 + 
          72*Log[2]^3 - 224*Log[2]*(1 + 3*Log[2]) - 2*Log[2]^2*
           (2841 + 36*Log[2]) + Log[2]*(-7198 + 6300*Log[2]) - 512*Zeta[3])))/
      9 - (Pi*(3344*Pi^4 + 60*Pi^2*(-2076 - 3789*Log[2] + 
          (2793 - 4704*Log[2])*Log[2] + 2*(786 - 72*Log[2])*Log[2] + 
          4848*Log[2]^2) + 45*(8944 + 111297*Log[2] - 12288*Log[2]^2 + 
          2592*Log[2]^4 - 72*Log[2]^3*(71 + 36*Log[2]) + 
          4*Log[2]^2*(-701 + 1278*Log[2]) - 4*Log[2]*(1752 + 3153*Log[2] - 
            256*Zeta[3]) - 8064*Zeta[3] - 53184*Log[2]*Zeta[3] + 
          Log[2]*(-104289 + 27704*Log[2] + 52160*Zeta[3]))))/270)/s^2 + 
   ((2845568*Pi^5)/135 + Pi^3*(490820597657/297675 + (9764294537*Log[2])/
        945 - (10771904*Log[2]^2)/3 + Log[2]*(-10502311817/945 + 
         (10771904*Log[2])/3)) + ((-283753999337*Pi)/99225 + (926464*Pi^3)/9)*
      Log[s]^2 + (577258756*Pi*Log[s]^3)/2835 - (66176*Pi*Log[s]^4)/3 + 
     Pi*Log[s]*(1270792372267783/125023500 - (1163641604*Pi^2)/2835 - 
       (10749075930253*Log[2])/396900 + (10749075930253/396900 - 
         (127184222*Log[2])/315)*Log[2] + 136320*Log[2]^2 + 
       (84243422/315 - 61776*Log[2])*Log[2]^2 + 61776*Log[2]^3 - 
       (8470528*Zeta[3])/3) + Pi*(-7693175110223631209/1890355320000 - 
       (43946086062865627*Log[2])/500094000 - (((2245276*I)/25)*Log[2])/
        Sqrt[3] + (65122304*Log[2]^2)/9 + (-2254918634431/99225 - 
         (11239796*Log[2])/9)*Log[2]^2 - 41184*Log[2]^4 + 
       Log[2]^3*(11239796/9 + 41184*Log[2]) + 
       Log[2]*(46275206521873627/500094000 + ((2245276*I)/25)/Sqrt[3] + 
         (604422332431*Log[2])/99225 - (433516336*Zeta[3])/3) + 
       (2306806624*Zeta[3])/945 + (458927920*Log[2]*Zeta[3])/3 + 
       (16*Log[2]*(2471769*Log[2] - 8*(109157 + 88704*Log[2] + 
            198528*Zeta[3])))/3))/s^9 + 
   ((195392*Pi^5)/135 + Pi^3*(12005382296/99225 + (73948148*Log[2])/105 - 
       265088*Log[2]^2 + Log[2]*(-79754228/105 + 265088*Log[2])) + 
     (8*Pi*(-899324291 + 29223600*Pi^2)*Log[s]^2)/33075 + 
     (1526624*Pi*Log[s]^3)/105 - (4544*Pi*Log[s]^4)/3 + 
     Pi*Log[s]*(819987738776/1157625 - (5656544*Pi^2)/189 - 
       (60314501536*Log[2])/33075 + (60314501536/33075 - (529336*Log[2])/21)*
        Log[2] + 9600*Log[2]^2 + (327736/21 - 7776*Log[2])*Log[2]^2 + 
       7776*Log[2]^3 - (581632*Zeta[3])/3) + 
     Pi*(-19048366362514/72930375 - (156435715364*Log[2])/25725 + 
       (((102058*I)/25)*Log[2])/Sqrt[3] + (4630528*Log[2]^2)/9 - 
       5184*Log[2]^4 + (576*Log[2]^3*(764 + 45*Log[2]))/5 + 
       Log[2]^2*(-85296*Log[2] - (4*(4245323177 + 7488180*Log[2]))/11025) + 
       Log[2]*(1493401977476/231525 - ((102058*I)/25)/Sqrt[3] + 
         (4031249308*Log[2])/11025 - (30251680*Zeta[3])/3) + 
       (56553344*Zeta[3])/315 + (31996576*Log[2]*Zeta[3])/3 + 
       2*Log[2]*(473412*Log[2] - (32*(155759 + 120960*Log[2] + 
            245376*Zeta[3]))/27)))/s^7 + 
   ((8407360*Pi^5)/27 + Pi^3*(2530851043028128/108056025 + 
       (105939872914*Log[2])/693 - (152048000*Log[2]^2)/3 + 
       Log[2]*(-113781306514/693 + (152048000*Log[2])/3)) + 
     ((-1421180841545824*Pi)/36018675 + (13686400*Pi^3)/9)*Log[s]^2 + 
     (91596678464*Pi*Log[s]^3)/31185 - (977600*Pi*Log[s]^4)/3 + 
     Log[s]*((-26052434752*Pi^3)/4455 + Pi*(6168855963448639873/41601569625 - 
         (1623955499287873*Log[2])/3430350 + (1396388385483073/3430350 - 
           (7070283524*Log[2])/1155)*Log[2] + 
         (4777285124/1155 - 572832*Log[2])*Log[2]^2 + 572832*Log[2]^3 + 
         2816*Log[2]*(23558 + 705*Log[2]) - (125132800*Zeta[3])/3)) + 
     Pi*(-107287133335030375703513/1729793265007500 - 
       (61079421831163966787*Log[2])/47544651000 - (408232*I)*Sqrt[3]*
        Log[2] + (311449600*Log[2]^2)/3 - 381888*Log[2]^4 + 
       Log[2]^3*(3015676096/165 + 381888*Log[2]) + 
       Log[2]^2*(-19058688*Log[2] + (68*(-60396627466579 + 
            138047429520*Log[2]))/12006225) + 
       Log[2]*(64086840008141950787/47544651000 + (408232*I)*Sqrt[3] + 
         (1221610118995172*Log[2])/12006225 - (6330504544*Zeta[3])/3) + 
       (361537642112*Zeta[3])/10395 + (6705902944*Log[2]*Zeta[3])/3 + 
       (8*Log[2]*(212873661*Log[2] - 8*(8895179 + 7413120*Log[2] + 
            17596800*Zeta[3])))/9))/s^11 + 
   ((7347281000*Pi^5)/27 + Pi^3*(2844463923692247682181/146091745800 + 
       (229346848656433*Log[2])/1716 - 41596456800*Log[2]^2 + 
       Log[2]*(-245868469200433/1716 + 41596456800*Log[2])) + 
     ((-302123389507353503389*Pi)/9739449720 + (11960690000*Pi^3)/9)*
      Log[s]^2 + (67211535593264*Pi*Log[s]^3)/27027 - 
     (854335000*Pi*Log[s]^4)/3 + Pi*Log[s]*
      (556900034798781453135959719/4387135126374000 - (395012204688392*Pi^2)/
        81081 - (14765477509308123341*Log[2])/40154400 + 
       (14765477509308123341/40154400 - (11516279003591*Log[2])/2145)*
        Log[2] + 1697067840*Log[2]^2 + (7876068486791/2145 - 
         216629640*Log[2])*Log[2]^2 + 216629640*Log[2]^3 - 
       (109354880000*Zeta[3])/3) + 
     Pi*(-78902833335792012630788147631541/1405287123680119680000 - 
       (34324206058063414797983104133*Log[2])/31197405343104000 - 
       ((997719008*I)*Log[2])/Sqrt[3] + (780640870400*Log[2]^2)/9 + 
       (-186576691319564913503/601200600 - (31589412597*Log[2])/2)*Log[2]^2 - 
       144419760*Log[2]^4 + (2907*Log[2]^3*(10866671 + 99360*Log[2]))/2 + 
       Log[2]*(35866352532794067263602048133/31197405343104000 + 
         (997719008*I)/Sqrt[3] + (193622381799650705309*Log[2])/1803601800 - 
         (5437820879480*Zeta[3])/3) + (788694004051936*Zeta[3])/27027 + 
       (5765885519480*Log[2]*Zeta[3])/3 + 
       (5168*Log[2]*(829905021*Log[2] - 4*(64563701 + 55641600*Log[2] + 
            142830000*Zeta[3])))/27))/s^16 + 
   ((3148469632*Pi^5)/45 + Pi^3*(929820343586723584/184459275 + 
       (4914087341164*Log[2])/143 - 10792851200*Log[2]^2 + 
       Log[2]*(-15808348484932/429 + 10792851200*Log[2])) + 
     ((-42741557792998336*Pi)/5270265 + (1025083136*Pi^3)/3)*Log[s]^2 + 
     (2630145114112*Pi*Log[s]^3)/4095 - 73220224*Pi*Log[s]^4 + 
     Pi*Log[s]*(272073264475284335097556/8308968042375 - 
       (573815507712*Pi^2)/455 - (190762793329720574306*Log[2])/2029052025 + 
       (190762793329720574306/2029052025 - (2965654553944*Log[2])/2145)*
        Log[2] + 437832960*Log[2]^2 + (2026502854744/2145 - 64186560*Log[2])*
        Log[2]^2 + 64186560*Log[2]^3 - 9372188672*Zeta[3]) + 
     Pi*(-10754648751421287536360265611/748554930937563750 - 
       (7411808683493472057081869*Log[2])/26113899561750 - 
       ((2159955512*I)/25)*Sqrt[3]*Log[2] + 22452768768*Log[2]^2 + 
       (-160879781488594562126/2029052025 - (52878562560*Log[2])/13)*
        Log[2]^2 - 42791040*Log[2]^4 + 
       (206720*Log[2]^3*(255798 + 2691*Log[2]))/13 + 
       Log[2]*(7749052614330356840793869/26113899561750 + 
         ((2159955512*I)/25)*Sqrt[3] + (54437996060659404926*Log[2])/
          2029052025 - 467245350336*Zeta[3]) + (3431793093376*Zeta[3])/455 + 
       495361916352*Log[2]*Zeta[3] + (272*Log[2]*(4078025271*Log[2] - 
          8*(160242343 + 137434752*Log[2] + 348872832*Zeta[3])))/27))/s^15 + 
   ((53175184966432928*Pi^5)/15 + 
     Pi^3*(110498223041137829108428409349313083793/453533031026076251250 + 
       (1541470554815981621696687807*Log[2])/885809925 - 
       (1534587101363136128*Log[2]^2)/3 + 
       Log[2]*(-1649912320108557538447036607/885809925 + 
         (1534587101363136128*Log[2])/3)) + 
     Pi*(-17904313562103586990079433893684840131/50392559002897361250 + 
       17312850919303744*Pi^2)*Log[s]^2 + 
     (1423517469519280647905759944*Pi*Log[s]^3)/45176306175 - 
     3709896625565088*Pi*Log[s]^4 + Pi*Log[s]*
      (4894556390704107897351868133517145961586225587317/
        3035399565942191871906107625000 - (392894547919007647542625048*Pi^2)/
        6453758025 - (29699822666067007842744359464342584757*Log[2])/
        5928536353282042500 + (29699822666067007842744359464342584757/
          5928536353282042500 - (516294836021098141884626*Log[2])/7571025)*
        Log[2] + 21596922139320000*Log[2]^2 + 
       (352783998581252938884626/7571025 - 850146056482464*Log[2])*Log[2]^2 + 
       850146056482464*Log[2]^3 - 474866768072331264*Zeta[3]) + 
     Pi*(-22952286325370754015274982992557465988826748361243280963009/
        30472920034325902745739266426556018750000 - 
       (3328985900763903219417740691221717879783425824601*Log[2])/
        238070554191544460541655500000 - ((20241323255122112*I)/5)*Sqrt[3]*
        Log[2] + 1081172140627124224*Log[2]^2 + 
       (-25192179110801703207266983823537723509/5928536353282042500 - 
         (23817473587064610904*Log[2])/117)*Log[2]^2 - 
       566764037654976*Log[2]^4 + (469141352*Log[2]^3*(50768224727 + 
          141346296*Log[2]))/117 + 
       Log[2]*(3467746748748926591446111279337993258881441824601/
          238070554191544460541655500000 + ((20241323255122112*I)/5)*
          Sqrt[3] + (10032363758496083877047303734684163509*Log[2])/
          5928536353282042500 - 23221246855583157024*Zeta[3]) + 
       (5567496032390997870723355136*Zeta[3])/15058768725 + 
       24645847159800150816*Log[2]*Zeta[3] + 
       (938282704*Log[2]*(6374512005*Log[2] - 
          12*(155298607 + 137958912*Log[2] + 379576512*Zeta[3])))/3))/s^28 + 
   ((162235216*Pi^5)/135 + Pi^3*(9632027266603279/108056025 + 
       (6134455115717*Log[2])/10395 - (576976192*Log[2]^2)/3 + 
       Log[2]*(-6585141511877/10395 + (576976192*Log[2])/3)) + 
     ((-5340180014989399*Pi)/36018675 + (52820768*Pi^3)/9)*Log[s]^2 + 
     (23363679736*Pi*Log[s]^3)/2079 - (3772912*Pi*Log[s]^4)/3 + 
     Pi*Log[s]*(142111127292223947917/249609417750 - (99235270936*Pi^2)/
        4455 - (1152025477847059*Log[2])/727650 + 
       (1152025477847059/727650 - (27407066098*Log[2])/1155)*Log[2] + 
       7619040*Log[2]^2 + (18607074898/1155 - 1813968*Log[2])*Log[2]^2 + 
       1813968*Log[2]^3 - (482932736*Zeta[3])/3) + 
     Pi*(-92950485529547043790771/384398503335000 - 
       (1642180066106487150371*Log[2])/332812557000 - 
       (((115937888*I)/25)*Log[2])/Sqrt[3] + (3564154880*Log[2]^2)/9 + 
       (-3553070289268567/2668050 - (11602856668*Log[2])/165)*Log[2]^2 - 
       1209312*Log[2]^4 + (52*Log[2]^3*(223131859 + 3837240*Log[2]))/165 + 
       Log[2]*(1720987623398110926371/332812557000 + ((115937888*I)/25)/
          Sqrt[3] + (366755322566989*Log[2])/889350 - (24321792560*Zeta[3])/
          3) + (275728198528*Zeta[3])/2079 + (25770590768*Log[2]*Zeta[3])/3 + 
       2*Log[2]*(361227516*Log[2] - (16*(199793773 + 168030720*Log[2] + 
            407474496*Zeta[3]))/27)))/s^12 + 
   ((2222066211200*Pi^5)/9 + Pi^3*(66425820156740113708768631/3848890340295 + 
       (96214320423240771797*Log[2])/793611 - 36543636553600*Log[2]^2 + 
       Log[2]*(-103053272688281667797/793611 + 36543636553600*Log[2])) + 
     ((-1522034056342745664701698699*Pi)/57733355104425 + 
       (3617317088000*Pi^3)/3)*Log[s]^2 + (1762783503180248464*Pi*Log[s]^3)/
      793611 - 258379792000*Pi*Log[s]^4 + 
     Pi*Log[s]*(2681200994627025845726080902771337/23578764091488005400 - 
       (10278826288783112752*Pi^2)/2380833 - 
       (648705544172395635870217731*Log[2])/1900686587800 + 
       (648705544172395635870217731/1900686587800 - 
         (708108108027383482*Log[2])/146965)*Log[2] + 
       1520305372800*Log[2]^2 + (484676428913831482/146965 - 
         109065385440*Log[2])*Log[2]^2 + 109065385440*Log[2]^3 - 
       33072613376000*Zeta[3]) + 
     Pi*(-2531973982936746744546172834534366022102483/
        48886057610333330972267182500 - 
       (17657973644532708561465463641177732967*Log[2])/
        17919860709530884104000 - ((871917214300*I)*Log[2])/Sqrt[3] + 
       (230396698112000*Log[2]^2)/3 + 
       (-1852836158577825685438824466/6414817233825 - 
         (270690971425456*Log[2])/19)*Log[2]^2 - 72710256960*Log[2]^4 + 
       (12240784*Log[2]^3*(22113859 + 112860*Log[2]))/19 + 
       Log[2]*(18417887654420971055641870570851972967/
          17919860709530884104000 + (871917214300*I)/Sqrt[3] + 
         (693124365550287941803182466*Log[2])/6414817233825 - 
         1629406762686560*Zeta[3]) + (20664189685379699456*Zeta[3])/793611 + 
       1728624602814560*Log[2]*Zeta[3] + 
       (53360*Log[2]*(23808721959*Log[2] - 32*(223514927 + 195924960*Log[2] + 
            522957600*Zeta[3])))/9))/s^21 + 
   ((2626696157932288*Pi^5)/45 + Pi^3*(5214268291762506044976011601112613/
        1292116897510188750 + (737673572098743407555143*Log[2])/25741485 - 
       8499827952919680*Log[2]^2 + Log[2]*(-789760126781657278034503/
          25741485 + 8499827952919680*Log[2])) + 
     ((-7746159684895380034430454139467439*Pi)/1292116897510188750 + 
       (855203400257024*Pi^3)/3)*Log[s]^2 + 
     (201197696091572579440312*Pi*Log[s]^3)/386122275 - 
     61085957161216*Pi*Log[s]^4 + Pi*Log[s]*
      (25635927350272780930714841240844331520029333/
        960873556803479541597375000 - (166949448845042665489816*Pi^2)/
        165480975 - (23486754197143764810242976976294073*Log[2])/
        287137088335597500 + (23486754197143764810242976976294073/
          287137088335597500 - (16150025884876624101874*Log[2])/14300825)*
        Log[2] + 356996823955200*Log[2]^2 + 
       (11044676779937501061874/14300825 - 17784210371616*Log[2])*Log[2]^2 + 
       17784210371616*Log[2]^3 - 7819002516635648*Zeta[3]) + 
     Pi*(-2858301249833286209505353013703386931411153229854415687/
        231513162653947979074942195073550000000 - 
       (29627806232957732537422986144212729612765683*Log[2])/
        128116474240463938879650000 - ((336956800501816*I)/5)*Sqrt[3]*
        Log[2] + (53787745088430080*Log[2]^2)/3 + 
       (-2843648256602250378982979154929867/41019584047942500 - 
         (1930759325353341288*Log[2])/575)*Log[2]^2 - 
       11856140247744*Log[2]^4 + (93402504*Log[2]^3*(20671387197 + 
          72988200*Log[2]))/575 + 
       Log[2]*(30876704877727190400632653532047447244765683/
          128116474240463938879650000 + ((336956800501816*I)/5)*Sqrt[3] + 
         (1107162329185355951478777884129867*Log[2])/41019584047942500 - 
         383385737586269600*Zeta[3]) + (2359513601635581426916544*Zeta[3])/
        386122275 + 406842745136176544*Log[2]*Zeta[3] + 
       (1064416*Log[2]*(279214253955*Log[2] - 
          344*(239604455 + 211835520*Log[2] + 576561024*Zeta[3])))/9))/s^25 + 
   ((8702732274208*Pi^5)/9 + Pi^3*(28525803919689821588989156741/
        423377937432450 + (1594174835891538048859*Log[2])/3357585 - 
       142459713086080*Log[2]^2 + Log[2]*(-1707274008974651866459/3357585 + 
         142459713086080*Log[2])) + 
     ((-741514176599758721634652739*Pi)/7257907498842 + 
       (14167238585920*Pi^3)/3)*Log[s]^2 + 
     (378873027245072679128*Pi*Log[s]^3)/43648605 - 
     1011945613280*Pi*Log[s]^4 + Pi*Log[s]*
      (142219245066808027401939724097223587/319997512670194359000 - 
       (2206759667756706732776*Pi^2)/130945815 - 
       (10281196139766442426065459649*Log[2])/7662949093800 + 
       (10281196139766442426065459649/7662949093800 - 
         (2341363332337482366*Log[2])/124355)*Log[2] + 
       5942917173600*Log[2]^2 + (1602331867214454366/124355 - 
         386686366560*Log[2])*Log[2]^2 + 386686366560*Log[2]^3 - 
       129529038499840*Zeta[3]) + 
     Pi*(-874711048521337309924099957678774386020557519/
        4301973069709333125559512060000 - 
       (58398956973759065738452192436220497761*Log[2])/
        15162959061910748088000 - ((5660192199552*I)/5)*Sqrt[3]*Log[2] + 
       (899127904829440*Log[2]^2)/3 + 
       (-18496839659050937676066844603/16283766824325 - 
         (613244130174672*Log[2])/11)*Log[2]^2 - 257790911040*Log[2]^4 + 
       (992496*Log[2]^3*(617880707 + 2857140*Log[2]))/11 + 
       Log[2]*(60897181219553184981542234325076817761/
          15162959061910748088000 + ((5660192199552*I)/5)*Sqrt[3] + 
         (6998438104758054349651525603*Log[2])/16283766824325 - 
         6372928554508000*Zeta[3]) + (403779267668590943936*Zeta[3])/
        3968055 + 6761515670007520*Log[2]*Zeta[3] + 
       (827080*Log[2]*(5997876687*Log[2] - 4*(448210943 + 393845760*Log[2] + 
            1057117824*Zeta[3])))/9))/s^22 + 
   ((36692456380854283993984*Pi^5)/45 + 
     Pi^3*(100335750754421829444166471903227745172625045323/
        1810680997518062424129375 + (70561143781873749176328468660464797*
         Log[2])/176342131350 - (346549813194525933725824*Log[2]^2)/3 + 
       Log[2]*(-75488756489733729806690703082122397/176342131350 + 
         (346549813194525933725824*Log[2])/3)) + 
     ((-790969717247186058006314952759190948627467911171*Pi)/
        10260525652602353736733125 + (11946381147254883160832*Pi^3)/3)*
      Log[s]^2 + (1324793461356769650091503273215072*Pi*Log[s]^3)/
      184357682775 - 853312939089634511488*Pi*Log[s]^4 + 
     Pi*Log[s]*
      (1181812977816512152441547884400138487042356591188188452360260943/
        3224781486781943230204551690151450500000 - 
       (364103810869208552483738047806304*Pi^2)/26336811825 - 
       (184443417251664009940042267300357653128321792832559*Log[2])/
        157030653465914283275220000 + 
       (184443417251664009940042267300357653128321792832559/
          157030653465914283275220000 - (50535557055894070225378565950009*
           Log[2])/3265595025)*Log[2] + 4927616910918882391680*Log[2]^2 + 
       (34443955786491499708548256558009/3265595025 - 109154216254050336096*
          Log[2])*Log[2]^2 + 109154216254050336096*Log[2]^3 - 
       109224056203473217470464*Zeta[3]) + 
     Pi*(-3553904021732898352333799101824321788754465629290712997639539407701\
89763312359/2034072011208324766400111665935470165531813561925000000 - 
       (121483890037956018157256346097191574385468747296859123850149819951*
         Log[2])/38136546278464719939810350422660632000000 - 
       (((68302034837162799320956*I)/25)*Log[2])/Sqrt[3] + 
       (735352506267762939637760*Log[2]^2)/3 + 
       (-3013730732291425341459915877682452502159420085013/
          3019820258959890062985000 - (25890959756177113155647152*Log[2])/
          555)*Log[2]^2 - 72769477502700224064*Log[2]^4 + 
       (33634076691376*Log[2]^3*(769783573777 + 1200778020*Log[2]))/555 + 
       Log[2]*
        (126439136490049403074623586153079464176158677303701089897381819951/
          38136546278464719939810350422660632000000 + 
         ((68302034837162799320956*I)/25)/Sqrt[3] + 
         (1257069227122868553787622832173633097601399845013*Log[2])/
          3019820258959890062985000 - 5311960638722561417615840*Zeta[3]) + 
       (5189693686952052158627360558375168*Zeta[3])/61452560925 + 
       5639632807332981070027232*Log[2]*Zeta[3] + 
       (33634076691376*Log[2]*(121252948011*Log[2] - 
          32*(1086517987 + 974544480*Log[2] + 2740012704*Zeta[3])))/9))/
    s^37 + ((121679811316099712*Pi^5)/135 + 
     Pi^3*(4690858953425238344070830865978340778/75588838504346041875 + 
       (951855807611720125217857826*Log[2])/2151252675 - 
       (391272159468318464*Log[2]^2)/3 + 
       Log[2]*(-1018894338327569525970702626/2151252675 + 
         (391272159468318464*Log[2])/3)) + 
     ((-2293902952851104756106412748327971994*Pi)/25196279501448680625 + 
       (39616682754078976*Pi^3)/9)*Log[s]^2 + 
     (362412684566567754118917088*Pi*Log[s]^3)/45176306175 - 
     (2829763053862784*Pi*Log[s]^4)/3 + 
     Pi*Log[s]*(51932956350910312978769844572486952420613812367/
        126474981914257994662754484375 - (20018490572484610803514144*Pi^2)/
        1290751605 - (4572529291008873464230747271059870054*Log[2])/
        3599468500206954375 + (4572529291008873464230747271059870054/
          3599468500206954375 - (2491191443928072422519428*Log[2])/143416845)*
        Log[2] + 5497736144509440*Log[2]^2 + 
       (1702723471440064465002628/143416845 - 233373427269696*Log[2])*
        Log[2]^2 + 233373427269696*Log[2]^3 - (362209670894436352*Zeta[3])/
        3) + Pi*(-116553197776253220218581730830285321912991253935607266149/
        609458400686518054914785328531120375000 - 
       (102919671177547747323675849261219835221815808979*Log[2])/
        28908567294687541637201025000 - ((5163857270006512*I)/5)*Sqrt[3]*
        Log[2] + (826487926158389248*Log[2]^2)/3 + 
       (-337177793761475764178525019942234679/312997260887561250 - 
         (454426002512243490944*Log[2])/8775)*Log[2]^2 - 
       155582284846464*Log[2]^4 + (7506261632*Log[2]^3*
         (60539590117 + 181879425*Log[2]))/8775 + 
       Log[2]*(107224363684140293196446572287367196389300608979/
          28908567294687541637201025000 + ((5163857270006512*I)/5)*Sqrt[3] + 
         (133341689028701433245791135576134679*Log[2])/312997260887561250 - 
         (17727004082076245440*Zeta[3])/3) + 
       (1417176808805318595938996992*Zeta[3])/15058768725 + 
       (18813633094759554496*Log[2]*Zeta[3])/3 + 
       (21820528*Log[2]*(69819044229*Log[2] - 
          8*(2559066539 + 2269987200*Log[2] + 6224809344*Zeta[3])))/3))/
    s^27 + ((48424541504*Pi^5)/3 + 
     Pi^3*(8913917510681093183006687/7840332174675 + 
       (4493497860726452701*Log[2])/566865 - 2415086833280*Log[2]^2 + 
       Log[2]*(-4814321297098062301/566865 + 2415086833280*Log[2])) + 
     Pi*(-160051052436245650677605243/90723843735525 + 78830648960*Pi^2)*
      Log[s]^2 + (910237520325553616*Pi*Log[s]^3)/6235515 - 
     16892281920*Pi*Log[s]^4 + Pi*Log[s]*(69004321897643192558832099882478826/
        9239928178351862116125 - (591275577266011568*Pi^2)/2078505 - 
       (3407330936575718788654761527*Log[2])/153955613611800 + 
       (3407330936575718788654761527/153955613611800 - 
         (19931674705455382*Log[2])/62985)*Log[2] + 99828979200*Log[2]^2 + 
       (13643946450543382/62985 - 8843139360*Log[2])*Log[2]^2 + 
       8843139360*Log[2]^3 - 2162212085760*Zeta[3]) + 
     Pi*(-7243520232404285909052469647289718870600027/
        2150986534854666562779756030000 - 
       (231942617114127555673205275782619199*Log[2])/3583972141906176820800 - 
       (((1443327913456*I)/25)*Log[2])/Sqrt[3] + 5062597314560*Log[2]^2 + 
       (-720210503746086649742253413/38488903402950 - 
         (301452512720320*Log[2])/323)*Log[2]^2 - 5895426240*Log[2]^4 + 
       (7360*Log[2]^3*(40958221837 + 258725907*Log[2]))/323 + 
       Log[2]*(242066353627267262468738682770395199/3583972141906176820800 + 
         ((1443327913456*I)/25)/Sqrt[3] + (262428100374739164761703413*
           Log[2])/38488903402950 - 106861319797920*Zeta[3]) + 
       (69745028161343104*Zeta[3])/40755 + 113347956055200*Log[2]*Zeta[3] + 
       (920*Log[2]*(90912796551*Log[2] - 8*(3454147693 + 3010628736*Log[2] + 
            7932028032*Zeta[3])))/9))/s^19 + 
   ((1883309847750157568*Pi^5)/135 + 
     Pi^3*(90235399574143384662740714520772903402/94271200962167604375 + 
       (5330552847762210351652353158*Log[2])/778439025 - 
       (6023197587871057664*Log[2]^2)/3 + 
       Log[2]*(-5705160839734369348435866758/778439025 + 
         (6023197587871057664*Log[2])/3)) + 
     ((-5189490054315521686643028683495412974438*Pi)/3739424304832648306875 + 
       (613170648104702464*Pi^3)/9)*Log[s]^2 + 
     (1363490378791907926492656736*Pi*Log[s]^3)/11009351925 - 
     (43797903436050176*Pi*Log[s]^4)/3 + 
     Pi*Log[s]*(2299311133491163197263217154486173690841788525925873/
        362893921636098615509402249343750 - (2632688302647756425168223584*
         Pi^2)/11009351925 - (49270814903111235509192121574054390610777*
         Log[2])/2492949536555098871250 + 
       (49270814903111235509192121574054390610777/2492949536555098871250 - 
         (764618539173666498602919028*Log[2])/2854276425)*Log[2] + 
       84892891615883520*Log[2]^2 + (522310759984370011920903028/2854276425 - 
         3107430413349696*Log[2])*Log[2]^2 + 3107430413349696*Log[2]^3 - 
       (5606131639814422528*Zeta[3])/3) + 
     Pi*(-3762622773187032672511489230298857056090062692722704051177545583/
        1267818667929297577641718476320056911618750000 - 
       (14504014627349996213758574596656315146063514685462459*Log[2])/
        263922852098980811279565272250000 - ((79403909288963688*I)/5)*Sqrt[3]*
        Log[2] + 4245972498526969856*Log[2]^2 + 
       (-1817513903775243529703311650288544102987/108389110285004298750 - 
         (208976199938070527264*Log[2])/261)*Log[2]^2 - 
       2071620275566464*Log[2]^4 + (3041330144*Log[2]^3*
         (68712106231 + 177781716*Log[2]))/261 + 
       Log[2]*(15106670966687187542765946589339378476474806077462459/
          263922852098980811279565272250000 + ((79403909288963688*I)/5)*
          Sqrt[3] + (728521353699182614478270252714866702987*Log[2])/
          108389110285004298750 - (273930452546783655616*Zeta[3])/3) + 
       (5333686502748320043354025984*Zeta[3])/3669783975 + 
       (290748847466226923200*Log[2]*Zeta[3])/3 + 
       (64709152*Log[2]*(363119077587*Log[2] - 
          32*(3308249849 + 2942902368*Log[2] + 8122109856*Zeta[3])))/3))/
    s^29 + ((567878752144*Pi^5)/9 + 
     Pi^3*(3066639547188928217019781351/692800261253100 + 
       (2341913241454395529*Log[2])/75582 - 9387192584000*Log[2]^2 + 
       Log[2]*(-2508728225757082249/75582 + 9387192584000*Log[2])) + 
     ((-224786420399796668304493729*Pi)/32990488631100 + 
       (924453782560*Pi^3)/3)*Log[s]^2 + (322581693177558572*Pi*Log[s]^3)/
      566865 - 66032413040*Pi*Log[s]^4 + 
     Pi*Log[s]*(78286122272005431011995563973861691/2687979106429632615600 - 
       (1883302352925256564*Pi^2)/1700595 - (1690232010668378800625417*
         Log[2])/19454806800 + (1690232010668378800625417/19454806800 - 
         (25911605143547839*Log[2])/20995)*Log[2] + 389344975200*Log[2]^2 + 
       (17737307389223839/20995 - 30950987760*Log[2])*Log[2]^2 + 
       30950987760*Log[2]^3 - 8452148869120*Zeta[3]) + 
     Pi*(-152982360823701816452859209247536485995377/
        11587806248375308082315184000 - (430726851954685085223061781984771059*
         Log[2])/1706653400907703248000 - ((1868177405248*I)/25)*Sqrt[3]*
        Log[2] + 19704248053760*Log[2]^2 + 
       (-202044314302593121923188188/2749207385925 - (69244528479092*Log[2])/
          19)*Log[2]^2 - 20633991840*Log[2]^4 + 
       (2668*Log[2]^3*(25953721319 + 146943720*Log[2]))/19 + 
       Log[2]*(449387187554696532036123001054211059/1706653400907703248000 + 
         ((1868177405248*I)/25)*Sqrt[3] + (74644339574346634893425188*Log[2])/
          2749207385925 - 417037666732720*Zeta[3]) + 
       (3781453006432373504*Zeta[3])/566865 + 442394113340080*Log[2]*
        Zeta[3] + (920*Log[2]*(118026596763*Log[2] - 
          4*(8913485363 + 7792215552*Log[2] + 20671016256*Zeta[3])))/3))/
    s^20 + ((34113029844608*Pi^5)/9 + 
     Pi^3*(68741840109515131439523356782/261033716668725 + 
       (15968515557108608196646*Log[2])/8580495 - 556055133487360*Log[2]^2 + 
       Log[2]*(-17099450296670871031846/8580495 + 556055133487360*Log[2])) + 
     ((-2049311777223253762788454594822*Pi)/5168467590040755 + 
       (55532839281920*Pi^3)/3)*Log[s]^2 + 
     (374599728579647142944*Pi*Log[s]^3)/11032065 - 
     3966631377280*Pi*Log[s]^4 + Pi*Log[s]*
      (5012080877271524806612632364664177007358/2882620670410438624792125 - 
       (15257693486508390714656*Pi^2)/231673365 - 
       (399658363357623136324311966137*Log[2])/75728462857740 + 
       (399658363357623136324311966137/75728462857740 - 
         (19147557771930082612*Log[2])/260015)*Log[2] + 
       23254181280000*Log[2]^2 + (13101121826410882612/260015 - 
         1378620959040*Log[2])*Log[2]^2 + 1378620959040*Log[2]^3 - 
       507728816291840*Zeta[3]) + 
     Pi*(-160793775969120441651114542018734459368789248777/
        201315793612128677456471473977000 - 
       (42119807563932496768177199742593546139553*Log[2])/
        2795268528882849575556000 - ((22075427488312*I)/5)*Sqrt[3]*Log[2] + 
       (3512903121080320*Log[2]^2)/3 + 
       (-2961805391677367319793575262678/662624050005225 - 
         (55243149512616960*Log[2])/253)*Log[2]^2 - 919080639360*Log[2]^4 + 
       (1726080*Log[2]^3*(32004976312 + 134714151*Log[2]))/253 + 
       Log[2]*(43911938635645721524168220129461890459553/
          2795268528882849575556000 + ((22075427488312*I)/5)*Sqrt[3] + 
         (1132300259392702199717414200678*Log[2])/662624050005225 - 
         24949696655973440*Zeta[3]) + (4391887488469566039808*Zeta[3])/
        11032065 + 26472883104848960*Log[2]*Zeta[3] + 
       (71920*Log[2]*(269631074025*Log[2] - 8*(10028802493 + 
            8831991168*Log[2] + 23826261888*Zeta[3])))/9))/s^23 + 
   ((146052775926462584917515008*Pi^5)/3 + 
     Pi^3*(437407451512285246166030211019271781835585249963128599453302/
        132965314919853133442111631869625 + 
       (719311805260408190096895847062426185393495*Log[2])/30113772886197 - 
       6827963698775952094722528000*Log[2]^2 + 
       Log[2]*(-769344432229377811147483111410398707459415/30113772886197 + 
         6827963698775952094722528000*Log[2])) + 
     Pi*(-1110351838804864974072616257636826749987401660275622641838386/
        251156705959722585390655304642625 + 237760332903543742888977920*Pi^2)*
      Log[s]^2 + (218631943806814021797226280373547732824896*Pi*Log[s]^3)/
      511934139065349 - 50948642765045087761923840*Pi*Log[s]^4 + 
     Pi*Log[s]*(9056052120990350875694584852312644798649117874908543333364692\
58342074852665359/41749283531682784520433364305826925764139516130000 - 
       (179854594195702204528199861376252301379264*Pi^2)/219400345313721 - 
       (92297000246034920520071146362366361780446328203945903707*Log[2])/
        1300128053679503362742828400 + 
       (92297000246034920520071146362366361780446328203945903707/
          1300128053679503362742828400 - 
         (1021800599656907773363332938355764997654*Log[2])/1115324921711)*
        Log[2] + 292878175088579498130451200*Log[2]^2 + 
       (695146271955377294120787782850658994454/1115324921711 - 
         4344580201106458127828160*Log[2])*Log[2]^2 + 
       4344580201106458127828160*Log[2]^3 - 6521426273925771233526251520*
        Zeta[3]) + Pi*(-13673018807975880514548610806621072451354170754127708\
87882391743986988419862762670896171736038551/
        130574960263474799416313836475397377822005267792511341969461463593750 \
- (21051530993054256191779106619372952736296157393563113213241222536078254015\
5329817*Log[2])/1113314227511540920544889714822051353710387096800000 - 
       (((4028406934287769126897011208*I)/25)*Log[2])/Sqrt[3] + 
       (130669360024524321253810135040*Log[2]^2)/9 + 
       (-1723586882352084614720117906250854606597715040390812043001/
          28548645178712428006894606950 - (1314713972131012978188271570144*
           Log[2])/473)*Log[2]^2 - 2896386800737638751885440*Log[2]^4 + 
       (1267110621456474592*Log[2]^3*(1037568425257 + 1081192860*Log[2]))/
        473 + Log[2]*(2190060152472025762329827986792745674070003820910203496\
42260003330862771579329817/
          1113314227511540920544889714822051353710387096800000 + 
         ((4028406934287769126897011208*I)/25)/Sqrt[3] + 
         (738069883412981293301563028749022094525109836064194211001*Log[2])/
          28548645178712428006894606950 - 316200973312617093615446992320*
          Zeta[3]) + (2572499940138927583230577436730035436500992*Zeta[3])/
        511934139065349 + 335765252134394407316025746880*Log[2]*Zeta[3] + 
       (80196874775726240*Log[2]*(3016421749647*Log[2] - 
          32*(26746138909 + 24116960736*Log[2] + 68611818528*Zeta[3])))/9))/
    s^45 + ((5841795923310941440*Pi^5)/27 + 
     Pi^3*(3103067047514763745716732450841995612476/209640452519835198225 + 
       (16185412361223505460600991628*Log[2])/152410167 - 
       (92977040526924843520*Log[2]^2)/3 + 
       Log[2]*(-17320703928730966910036742028/152410167 + 
         (92977040526924843520*Log[2])/3)) + 
     ((-1386650748987554471066354088760406397564868*Pi)/
        65337941035348636780125 + (9509900340273625600*Pi^3)/9)*Log[s]^2 + 
     (27750212042842002997092708928*Pi*Log[s]^3)/14478965865 - 
     (679278595733830400*Pi*Log[s]^4)/3 + 
     Pi*Log[s]*(5778306051442804447546815538394618186357612547265489121/
        58968942651605530116221467691998125 - 
       (22938404638413332113044722752*Pi^2)/6205271085 - 
       (1765145146967551484068669636414474409334799*Log[2])/
        5731398336434090945625 + (1765145146967551484068669636414474409334799/
          5731398336434090945625 - (194794211541420275121839144*Log[2])/
          47040175)*Log[2] + 1313937103081505280*Log[2]^2 + 
       (132986380273473227487215144/47040175 - 41900190734844288*Log[2])*
        Log[2]^2 + 41900190734844288*Log[2]^3 - 
       (86947660253930291200*Zeta[3])/3) + 
     Pi*(-2338285490047741448890923397317018076027189576654532025798573348900\
1/506864573170880012208336575311504449816043125000 - 
       (15993727094262513504217727561006853059041489506180265939*Log[2])/
        18809870064307984088108921113875000 - (244904297743857840*I)*Sqrt[3]*
        Log[2] + (590486188936277401600*Log[2]^2)/9 + 
       (-214035630772800752126410354630989822780289/818771190919155849375 - 
         (55766547370680287056384*Log[2])/4495)*Log[2]^2 - 
       27933460489896192*Log[2]^4 + (93398267648*Log[2]^3*
         (597083316158 + 1344360105*Log[2]))/4495 + 
       Log[2]*(16654545100100954447587617526295157754436895363300265939/
          18809870064307984088108921113875000 + (244904297743857840*I)*
          Sqrt[3] + (86810848732636942041575532246630117120289*Log[2])/
          818771190919155849375 - (4242544134352375874176*Zeta[3])/3) + 
       (325777914718763703767948882432*Zeta[3])/14478965865 + 
       (4503387115114166747776*Log[2]*Zeta[3])/3 + 
       (686751968*Log[2]*(4761283918761*Log[2] - 
          40*(34530266701 + 30792921984*Log[2] + 85459777920*Zeta[3])))/27))/
    s^31 + ((1483011573936533312*Pi^5)/27 + 
     Pi^3*(70947425903102002583980928366625068111/18854240192433520875 + 
       (2518428921904920757000332146*Log[2])/93412683 - 
       (23657136280200290560*Log[2]^2)/3 + 
       Log[2]*(-2695240071585249475329122162/93412683 + 
         (23657136280200290560*Log[2])/3)) + 
     ((-811451852749623021727271407794359591261*Pi)/149576972193305932275 + 
       (2414204887803658880*Pi^3)/9)*Log[s]^2 + 
     (2502400500912487709101936048*Pi*Log[s]^3)/5137697565 - 
     (172443206271689920*Pi*Log[s]^4)/3 + 
     Pi*Log[s]*(774847087403162636892808159729443495103765437135863/
        31105193283094167043663049943750 - (2069579833663547977960276912*
         Pi^2)/2201870385 - (5892733898306812519744715655683783087753*Log[2])/
        75543925350154511250 + (5892733898306812519744715655683783087753/
          75543925350154511250 - (91073160450307876701087412*Log[2])/
          86493225)*Log[2] + 333890696300857920*Log[2]^2 + 
       (62193877329751104933495412/86493225 - 11393911515615552*Log[2])*
        Log[2]^2 + 11393911515615552*Log[2]^3 - 
       (22072730402776309760*Zeta[3])/3) + 
     Pi*(-141254569194808327984080210918725766501725219602289712878997491/
        12074463504088548358492556917333875348750000 - 
       (57035609724481876438629994255108653454121722160377867*Log[2])/
        263922852098980811279565272250000 - ((1558577653989845632*I)/25)*
        Sqrt[3]*Log[2] + (150170115520752287744*Log[2]^2)/9 + 
       (-5000687568513796081334323679991006074969/75543925350154511250 - 
         (1370656274581968564064*Log[2])/435)*Log[2]^2 - 
       7595941010410368*Log[2]^4 + (21289311008*Log[2]^3*
         (64382368883 + 155206260*Log[2]))/435 + 
       Log[2]*(59398572626168051150678168337683504006453057408377867/
          263922852098980811279565272250000 + ((1558577653989845632*I)/25)*
          Sqrt[3] + (2016686617279101981485717763315400694969*Log[2])/
          75543925350154511250 - (1077751663158950956736*Zeta[3])/3) + 
       (29371944498501906660993159296*Zeta[3])/5137697565 + 
       (1143969854367279886016*Log[2]*Zeta[3])/3 + 
       (1520665072*Log[2]*(546676106697*Log[2] - 
          4*(39742035737 + 35398315008*Log[2] + 97977479040*Zeta[3])))/27))/
    s^30 + ((83958410192059456130729344*Pi^5)/27 + 
     Pi^3*(897489951035527758644969949621685954363659253344545650277/
        4266266788872293051618555033250 + 
       (7889707241554742513676546919967905166933*Log[2])/5171051909751 - 
       437061780384464293292424960*Log[2]^2 + 
       Log[2]*(-8438955187719125737895131595300372612693/5171051909751 + 
         437061780384464293292424960*Log[2])) + 
     ((-117141222995121510628028815134655132058234454789205723771781*Pi)/
        410983700661364230639254134869750 + (136676481708003765794210560*
         Pi^3)/9)*Log[s]^2 + (544610871189163560934595549263885024528*Pi*
       Log[s]^3)/19945485937611 - (9762605836285983271015040*Pi*Log[s]^4)/3 + 
     Pi*Log[s]*(1580786492812604775063884429954737389108264557985218743214200\
2111615591986813/11386168235913486687390917537952797935674413490000 - 
       (3137645008582914520064570018057128625776*Pi^2)/59836457812833 - 
       (61182953840212775008264903980948796052090760135192453186017*Log[2])/
        13530327593789768909934292506000 + 
       (61182953840212775008264903980948796052090760135192453186017/
          13530327593789768909934292506000 - 
         (303163781890315872498315507205390262294*Log[2])/5171051909751)*
        Log[2] + 18725168291384319777600000*Log[2]^2 + 
       (206334964636744116072860947614012662294/5171051909751 - 
         304828802203784092597440*Log[2])*Log[2]^2 + 304828802203784092597440*
        Log[2]^3 - (1249613547044605858689925120*Zeta[3])/3) + 
     Pi*(-3385014390539479394037890432729777574657770685381815012609946118249\
16196044708671336164601224827/
        506472573143174979554187002086389829127778008407316720366395980000000 \
- 
       (
         863835817267957988852796406362204161874840548352461864273211304603919211289\
*Log[2])/71431748803376380504244557237494661447240800000 - 
       (((257982169683416369266483408*I)/25)*Log[2])/Sqrt[3] + 
       (8360484756471170812452597760*Log[2]^2)/9 + 
       (-336351985917145817620592194552432515329237011959256394009/
          87480566339157988641816546375 - (313134860990302780306348517760*
           Log[2])/1763)*Log[2]^2 - 203219201469189395064960*Log[2]^4 + 
       (2887087491926144640*Log[2]^3*(108460468159 + 124095807*Log[2]))/
        1763 + Log[2]*(898759532318605540535697817898874780705905664270415096\
639890251126543211289/71431748803376380504244557237494661447240800000 + 
         ((257982169683416369266483408*I)/25)/Sqrt[3] + 
         (143211664094182890215471578271648300683042813328162504009*Log[2])/
          87480566339157988641816546375 - (60628865516282252367192857920*
           Zeta[3])/3) + (6406286231806175465141278958171019412736*Zeta[3])/
        19945485937611 + (64377706157416069943262633280*Log[2]*Zeta[3])/3 + 
       (40098437387863120*Log[2]*(1157621356485*Log[2] - 
          8*(41150534611 + 37063281024*Log[2] + 105177308544*Zeta[3])))/27))/
    s^43 + ((115110525309059568904*Pi^5)/135 + 
     Pi^3*(514229921708518857140795822257131507369551/
        8826966421887797820000 + (48876119984926884508123926671*Log[2])/
        116789400 - (365635936333530599968*Log[2]^2)/3 + 
       Log[2]*(-52301508266435268752566115471/116789400 + 
         (365635936333530599968*Log[2])/3)) + 
     ((-45713153790884399079988340009752876524425777*Pi)/
        550214240297672730780000 + (37477845449461254992*Pi^3)/9)*Log[s]^2 + 
     (28750815602811676990850323048*Pi*Log[s]^3)/3810254175 - 
     (2676988960675803928*Pi*Log[s]^4)/3 + 
     Pi*Log[s]*(3830064340342982747367093111709469293458463544397908350787/
        9931611393954615598521510348126000000 - 
       (23753833492338161450831101468*Pi^2)/1632966075 - 
       (892371398555421649331453484173652802988297021*Log[2])/
        733618987063563641040000 + 
       (892371398555421649331453484173652802988297021/
          733618987063563641040000 - (4598878025583996575609813371*Log[2])/
          282241050)*Log[2] + 5173296188150697600*Log[2]^2 + 
       (3138761477479346126753333371/282241050 - 154506953334738312*Log[2])*
        Log[2]^2 + 154506953334738312*Log[2]^3 - 
       (342654586966502902784*Zeta[3])/3) + 
     Pi*
      (
       -497136550316741820980667792105452924865590283626955732309931895818596\
89/273173327856305859211229817431042398216646400000000 - 
       (709184984679171960105304794130995288590134112420228778453583*Log[2])/
        211874376404365132768458887426688000000 - 
       (((72199989437782002368*I)/25)*Log[2])/Sqrt[3] + 
       (2323170834040996151296*Log[2]^2)/9 + 
       (-27056798858647806402589740760486814981075123/
          26200678109412987180000 - (30300437483231748425047*Log[2])/620)*
        Log[2]^2 - 103004635556492208*Log[2]^4 + 
       (19336360099*Log[2]^3*(1567018680253 + 3302735040*Log[2]))/620 + 
       Log[2]*(738412764957688184407549113124867402756056232567123626453583/
          211874376404365132768458887426688000000 + 
         ((72199989437782002368*I)/25)/Sqrt[3] + 
         (11033016967049014786350268638670443282515123*Log[2])/
          26200678109412987180000 - (16708950463598595069560*Zeta[3])/3) + 
       (337586181228090041460623857136*Zeta[3])/3810254175 + 
       (17736914224498103777912*Log[2]*Zeta[3])/3 + 
       (11674783456*Log[2]*(1102231743921*Log[2] - 
          4*(79757647433 + 71204728320*Log[2] + 198112322232*Zeta[3])))/27))/
    s^32 + ((2354305857439021587136*Pi^5)/45 + 
     Pi^3*(45815974138549573344668588191854295943996584327/
        12861257866958100081982500 + (5685879088497180418145488292219*Log[2])/
        221450670 - 7436051732013975091840*Log[2]^2 + 
       Log[2]*(-6083464693740194975598036367739/221450670 + 
         7436051732013975091840*Log[2])) + 
     ((-21450345905443406548449743046484950547632908407*Pi)/
        4287085955652700027327500 + (766518186142937260928*Pi^3)/3)*
      Log[s]^2 + (109673112581417627678502197299384*Pi*Log[s]^3)/
      237505843575 - 54751299010209804352*Pi*Log[s]^4 + 
     Pi*Log[s]*(521151770337958098871198474942579272792627031058749240278497/
        22109658698446584725280028989280500000 - 
       (90494171564307854239132544964664*Pi^2)/101788218675 - 
       (66033842926531320133484772295947982016013901709*Log[2])/
        879402247313374364580000 + 
       (66033842926531320133484772295947982016013901709/
          879402247313374364580000 - (2020822794076986441744900892561*Log[2])/
          2029964475)*Log[2] + 316630006995471805440*Log[2]^2 + 
       (1378075128157177190837589148561/2029964475 - 7862503571836202016*
          Log[2])*Log[2]^2 + 7862503571836202016*Log[2]^3 - 
       7008166273306854957056*Zeta[3]) + 
     Pi*(-4169892066133146182378727659951451709462824169097306332211157410444\
7046757/3724832147540670517786456573096192700683230600000000 - 
       (13000972988096499078328472945949980417653392393641798268474739*
         Log[2])/63494404467333781775163160174344000000 - 
       (((879960437283806492768*I)/5)*Log[2])/Sqrt[3] + 
       (141911460488285670361088*Log[2]^2)/9 + 
       (-14022365130364269546346924926354781428705918053/
          219850561828343591145000 - (2800538092750665504624576*Log[2])/935)*
        Log[2]^2 - 5241669047890801344*Log[2]^4 + 
       (244811968048704*Log[2]^3*(11439547319 + 20019285*Log[2]))/935 + 
       Log[2]*(13533258636254711314475590035815658289883385889328765052474739/
          63494404467333781775163160174344000000 + 
         ((879960437283806492768*I)/5)/Sqrt[3] + 
         (5800457213597413514655371302263133428664278053*Log[2])/
          219850561828343591145000 - 341164485941930160296864*Zeta[3]) + 
       (1288447761788555583528802914735488*Zeta[3])/237505843575 + 
       362188984761850725168032*Log[2]*Zeta[3] + 
       (172889807944*Log[2]*(4550166440487*Log[2] - 
          8*(163649125061 + 146533774464*Log[2] + 410421437568*Zeta[3])))/
        27))/s^35 + ((687901964437600*Pi^5)/3 + 
     Pi^3*(24155706318526268878674892179248389/1527047242512041250 + 
       (4185559374130366948099841*Log[2])/37182145 - 33280849979571840*
        Log[2]^2 + Log[2]*(-4480706469772842824899841/37182145 + 
         33280849979571840*Log[2])) + 
     Pi*(-11885654248615833684743496546165517/509015747504013750 + 
       1119840407224000*Pi^2)*Log[s]^2 + 
     (310876340368123183520248*Pi*Log[s]^3)/152108775 - 
     239965801548000*Pi*Log[s]^4 + Pi*Log[s]*
      (712898976868877203396096004713164059073507713/
        6813467039151945840417750000 - (19827670396059253860184*Pi^2)/
        5014575 - (601486196664407371360817196759880441*Log[2])/
        1866391074181383750 + (601486196664407371360817196759880441/
          1866391074181383750 - (823117180236946033990022*Log[2])/185910725)*
        Log[2] + 1400449124224800*Log[2]^2 + 
       (562758668226698403010022/185910725 - 64296760574304*Log[2])*
        Log[2]^2 + 64296760574304*Log[2]^3 - 30715622598144000*Zeta[3]) + 
     Pi*(-2013872465714988671907227107275870220803309961814207/
        41455524993131180826091577630250000 - 
       (4532073523938644516201973846520566456637907407*Log[2])/
        4996542495378093616306350000 - (263697248119360*I)*Sqrt[3]*Log[2] + 
       (210757671947264000*Log[2]^2)/3 + 
       (-1019849201784749428744893161700243119/3732782148362767500 - 
         (4284264418709321664*Log[2])/325)*Log[2]^2 - 
       42864507049536*Log[2]^4 + (785539008*Log[2]^3*(5453916833 + 
          17734275*Log[2]))/325 + 
       Log[2]*(4722338672403102980695662718001661692380307407/
          4996542495378093616306350000 + (263697248119360*I)*Sqrt[3] + 
         (400299355552439500019361069610503119*Log[2])/3732782148362767500 - 
         1504609552582178016*Zeta[3]) + (3646331095392086683657952*Zeta[3])/
        152108775 + 1596756420376610016*Log[2]*Zeta[3] + 
       (266104*Log[2]*(4378071653163*Log[2] - 4*(321973978651 + 
            285149030400*Log[2] + 779133168000*Zeta[3])))/9))/s^26 + 
   ((7075490711196232928672608*Pi^5)/9 + 
     Pi^3*(121017702994912491142388321059997543908301208607776731/
        2273897693569700249332281000 + 
       (278334396438497330623128125225649510311*Log[2])/721542126942 - 
       110626790734490265930513280*Log[2]^2 + 
       Log[2]*(-297719753738873752054039371535254737831/721542126942 + 
         110626790734490265930513280*Log[2])) + 
     ((-933035187854467076102704820029282136278570669359216139*Pi)/
        12885420263561634746216259000 + (11518240692645030349001920*Pi^3)/3)*
      Log[s]^2 + (7475483940091846154078174110937961508*Pi*Log[s]^3)/
      1082313190413 - 822731478046073596357280*Pi*Log[s]^4 + 
     Pi*Log[s]*
      (583419637722503343188687716852186354053243166987277211973410405679673/
        1660401534005991150521744969016899678424000 - 
       (6154211782662047975435740931948043940*Pi^2)/463848510177 - 
       (1353307049356703303071332680608231100697571178180387830507*Log[2])/
        1185458664247670396651895828000 + 
       (1353307049356703303071332680608231100697571178180387830507/
          1185458664247670396651895828000 - 
         (43518385018075611513936379667026019*Log[2])/2933098077)*Log[2] + 
       4736608909782009202881120*Log[2]^2 + 
       (29625446533292933831769463735419779/2933098077 - 
         80911348733103185072160*Log[2])*Log[2]^2 + 80911348733103185072160*
        Log[2]^3 - 105309629189897420333731840*Zeta[3]) + 
     Pi*(-5439570567029011533436815284383138241558372027511734948056489386641\
13113175374651942747/
        3220507227299704217140727064244159366218296544208721130000000 - 
       (567508700060132119027805204308998332245618341597661538568932610668143\
78243*Log[2])/18549057137038358281542922368160222121822400000 - 
       ((21771852984402479743360576*I)/25)*Sqrt[3]*Log[2] + 
       235072664628529914452467712*Log[2]^2 + 
       (-71910198356132900753477339346544693334488337051354587027/
          74091166515479399790743489250 - (1841542833056985118600242528*
           Log[2])/41)*Log[2]^2 - 53940899155402123381440*Log[2]^4 + 
       (689693123071245664*Log[2]^3*(2670090177 + 3206610*Log[2]))/41 + 
       Log[2]*(59048172971746738675050194773675502546903241393289124492515971\
026955178243/18549057137038358281542922368160222121822400000 + 
         ((21771852984402479743360576*I)/25)*Sqrt[3] + 
         (30524795732207871439365497827674500095428334739990821027*Log[2])/
          74091166515479399790743489250 - 5111206884263852896557079200*
          Zeta[3]) + (87921687232294311144095945533239878816*Zeta[3])/
        1082313190413 + 5427135771833545157558274720*Log[2]*Zeta[3] + 
       (2361962750243992*Log[2]*(4972356737415*Log[2] - 
          4*(353937975863 + 318589286400*Log[2] + 902859281280*Zeta[3])))/
        27))/s^42 + ((6789139437354213190796272*Pi^5)/135 + 
     Pi^3*(35002997397586980028968982568818870606618436998784611/
        10267033607491983874141590000 + (211271564048610244552602161831811365*
         Log[2])/8561475468 - (21282998692262495009393600*Log[2]^2)/3 + 
       Log[2]*(-226000710296077038347344520930430245/8561475468 + 
         (21282998692262495009393600*Log[2])/3)) + 
     ((-24746015161865491648517588745943290404745396740043097*Pi)/
        5289077919011021995769910000 + (2210417491231604294677856*Pi^3)/9)*
      Log[s]^2 + (9633285034780084078624413244336213838*Pi*Log[s]^3)/
      21778253221725 - (157886963659400306762704*Pi*Log[s]^4)/3 + 
     Pi*Log[s]*
      (102972505897653589543778220691342043810090671184604122865014729945549/
        4571338069349499003373443621986864874000000 - 
       (7935105715798409346078786241113155438*Pi^2)/9333537095025 - 
       (1457466465286176694720364821133311779507807024752501*Log[2])/
        20018875564428814435602240 + 
       (1457466465286176694720364821133311779507807024752501/
          20018875564428814435602240 - (20457855323180145823325980064918297*
           Log[2])/21509385898)*Log[2] + 303335949773755749789120*Log[2]^2 + 
       (13933285322760087608315465863088537/21509385898 - 
         5726177154299017125360*Log[2])*Log[2]^2 + 5726177154299017125360*
        Log[2]^3 - (20209531348403239265626112*Zeta[3])/3) + 
     Pi*(-2490015330721277564502921318011336383445207407576301181033495931332\
05210410189431151/
        23067437862064772411724953306490458878956260651479200000000 - 
       (812341284994361358908256922211801994581563358906013429989944415283044\
9*Log[2])/41446798495435457630585888839347574857600000 - 
       ((1396952018595998053139104*I)/25)*Sqrt[3]*Log[2] + 
       (135603423049405108174168064*Log[2]^2)/9 + 
       (-600060357501359958271792291805600000055391985164469/
          9696642851520206992244835 - (710047359845360084277871442*Log[2])/
          247)*Log[2]^2 - 3817451436199344750240*Log[2]^4 + 
       (340987580140858*Log[2]^3*(2082326164349 + 2765234160*Log[2]))/247 + 
       Log[2]*
        (84531687470531641018185344098649692112630495213733023661764926776304\
49/41446798495435457630585888839347574857600000 + 
         ((1396952018595998053139104*I)/25)*Sqrt[3] + 
         (253062857300522514750456485848005727715671691092709*Log[2])/
          9696642851520206992244835 - (981607062656486372686543376*Zeta[3])/
          3) + (113265958056283460806321411152284266816*Zeta[3])/
        21778253221725 + (1042235656701696090483421712*Log[2]*Zeta[3])/3 + 
       (118604375701168*Log[2]*(6344635509423*Log[2] - 
          4*(452798148343 + 407042468352*Log[2] + 1150162764192*Zeta[3])))/
        27))/s^40 + ((710961256480285232756590456928*Pi^5)/15 + 
     Pi^3*(361937984065110909123616589764811228378866547630295196048814642990\
9/1132960961757562862629844847572865000 + 
       (26513563572623853564971015639174552665482271*Log[2])/1140222876870 - 
       6616684741942002996253300698240*Log[2]^2 + 
       Log[2]*(-28354373149822915092636122721002014832793631/1140222876870 + 
         6616684741942002996253300698240*Log[2])) + 
     Pi*(-530206283607201053093437418382781748930571447435179647710440211487/
        125884551306395873625538316396985000 + 231475757923813796711448055744*
        Pi^2)*Log[s]^2 + (202241828631666749510316935250648553983572452*Pi*
       Log[s]^3)/487445279861925 - 49601948126531527866738869088*Pi*
      Log[s]^4 + Pi*Log[s]*(9459973116498351194526647650758741329460289637006\
95551073245391491646920087650800554439/
        45014056949487615832559801035144903751665318256562000000 - 
       (1163388921616258978215526778068227728076008188*Pi^2)/
        1462335839585775 - 
       (882647391872732743317276880017597354255160851413850685441845113*
         Log[2])/12692533908690852351838910707500 + 
       (882647391872732743317276880017597354255160851413850685441845113/
          12692533908690852351838910707500 - 
         (168792251921412995231606686822988854935003*Log[2])/190037146145)*
        Log[2] + 284532276684977892114363943200*Log[2]^2 + 
       (114720550074060275421775263095371975971003/190037146145 - 
         3404019122437029953189550048*Log[2])*Log[2]^2 + 
       3404019122437029953189550048*Log[2]^3 - 
       6349049360196035566942575243264*Zeta[3]) + 
     Pi*(-5784967830891090097446190557190310314771404242985096927722010843069\
04458618527811757945588304104340791773461/
        566721048575199014303762395016271214613000140837759999355972046386299\
50000000 - (11778353164249735822654483406278474930993173795324386133150281224\
5941434776134164313359*Log[2])/
        641647741604538383578155058615004110495229317253625000 - 
       ((259985829165748578340321163136*I)/5)*Sqrt[3]*Log[2] + 
       14082966072980909665489347829760*Log[2]^2 + 
       (-4965027876469804452543276303751189336351421013495698610673003/
          83917579561592412243563046000 - (473094356069423553741299462582088*
           Log[2])/175)*Log[2]^2 - 2269346081624686635459700032*Log[2]^4 + 
       (1372108117980090014136*Log[2]^3*(344793788383 + 289434600*Log[2]))/
        175 + Log[2]*(1225104428644767847951013669076230970493404478866158215\
33348751527200742379272504313359/
          641647741604538383578155058615004110495229317253625000 + 
         ((259985829165748578340321163136*I)/5)*Sqrt[3] + 
         (2152673935709235118368516600194391223444010643049644438913003*
           Log[2])/83917579561592412243563046000 - 
         307411876032832808450970016222560*Zeta[3]) + 
       (2381166782637972983505209431199526177206964944*Zeta[3])/
        487445279861925 + 326459024113420915151797741952352*Log[2]*Zeta[3] + 
       (1712993905093745336*Log[2]*(45690517993185*Log[2] - 
          28*(460774229255 + 416493342720*Log[2] + 1191344499072*Zeta[3])))/
        3))/s^50 + ((35894631325544373775027341824*Pi^5)/3 + 
     Pi^3*(566731830347770874128632471192810494228819219940864012033062837563\
7/7024357962896889748305038054951763000 + 
       (228904942853636615156467464536775926801191583*Log[2])/
        38995622388954 - 1671722122286370036053941860480*Log[2]^2 + 
       Log[2]*(-244802913446222929124673903707444088192848543/
          38995622388954 + 1671722122286370036053941860480*Log[2])) + 
     Pi*(-833289719301682854758200003591612857883889432679057166626971370823/
        780484218099654416478337561661307000 + 58433120762514096843067765760*
        Pi^2)*Log[s]^2 + (63330780911004456884715564158154733964346428*Pi*
       Log[s]^3)/604432147028787 - 12521383020538735037800235520*Pi*
      Log[s]^4 + Pi*Log[s]*(4559971547197244969761804507314144018847845779682\
38798101501879408765212207262335091/
        85872970180560990203652543513199508695484607135595200 - 
       (364377475171651563032172517700481196449626036*Pi^2)/
        1813296441086361 - 
       (14395072805259963278186471637673981931123797114164506309145037*
         Log[2])/820963895370642364884899756400 + 
       (14395072805259963278186471637673981931123797114164506309145037/
          820963895370642364884899756400 - 
         (162042332112490673854012376614022989480287*Log[2])/722141155351)*
        Log[2] + 71854631923718053910072563200*Log[2]^2 + 
       (110153145197776070703815272768529023797087/722141155351 - 
         895794505904481566628828960*Log[2])*Log[2]^2 + 
       895794505904481566628828960*Log[2]^3 - 1602737026628958084838430146560*
        Zeta[3]) + Pi*(-14483587470929848596643186693760472942458423628050395\
720021505327272639255820396939605458628607493647832641249/5621872801865974221\
893322958561410448960961397110579193611242700152091040000000 - 
       (488846359364920334556045322957181487549285851292765368496576858684323\
00396065396782007*Log[2])/
        1054383315933944154636535880102493241029998445649200000 - 
       ((65698367276810588743724617008*I)/5)*Sqrt[3]*Log[2] + 
       3557477314433038901831109263360*Log[2]^2 + 
       (-575583009061610783054641023737938855026830785774546658876468699/
          38585303082420191149590288550800 - 
         (224562799403809097039772239654460*Log[2])/329)*Log[2]^2 - 
       597196337269654377752552640*Log[2]^4 + 
       (38542362864609270060*Log[2]^3*(5826389009741 + 5097704976*Log[2]))/
        329 + Log[2]*(5084826040831300403613021646875726411460687639295173650\
0152092925461134048318580782007/
          1054383315933944154636535880102493241029998445649200000 + 
         ((65698367276810588743724617008*I)/5)*Sqrt[3] + 
         (248981612282533706271567201347302833301941442471805914727348699*
           Log[2])/38585303082420191149590288550800 - 
         77622210124480721590014479989920*Zeta[3]) + 
       (745557628597040964382569498196449382132385056*Zeta[3])/
        604432147028787 + 82430421204367595844529770429600*Log[2]*Zeta[3] + 
       (2362750213922407360*Log[2]*(8366783381649*Log[2] - 
          4*(591157716499 + 534107927808*Log[2] + 1526254569216*Zeta[3])))/
        3))/s^49 + ((9062879924040036563642703376*Pi^5)/3 + 
     Pi^3*(69056849420009232252538686109157835170385196397626609344792434767/
        338837304332688559287441538828842000 + 
       (73129932067422963678186992942302171891968509*Log[2])/49341399757452 - 
       422460874829052091416758861760*Log[2]^2 + 
       Log[2]*(-78210750504781639539843246433043776133023229/49341399757452 + 
         422460874829052091416758861760*Log[2])) + 
     Pi*(-10192000672151374595993116213186495331645537750948487047063831693/
        37648589370298728809715726536538000 + 14753525457739594405929982240*
        Pi^2)*Log[s]^2 + (2700723083157424179756481023240111398179718*Pi*
       Log[s]^3)/102046985862003 - 3161469740944198801270710480*Pi*Log[s]^4 + 
     Pi*Log[s]*(1342110959301984193237067230699427895671336112750438034879596\
56169928924995984832949/
        100006846269118736007116161197190204401791509078665600 - 
       (2220266048362421318735979933552431077458038*Pi^2)/43734422512287 - 
       (263055521665063592265282363886822986272588701576866169937191579*
         Log[2])/59489259940140202098236442132000 + 
       (263055521665063592265282363886822986272588701576866169937191579/
          59489259940140202098236442132000 - 
         (51809728185584558079751565576387444119419*Log[2])/913729625138)*
        Log[2] + 18149641202448355874586480000*Log[2]^2 + 
       (35225863333282222298661241065224509879419/913729625138 - 
         235988875211395681531250640*Log[2])*Log[2]^2 + 
       235988875211395681531250640*Log[2]^3 - 404668126840857446562650941440*
        Zeta[3]) + Pi*(-17995789455399541658774778210633139743030250889021655\
31800415810365787604653336857255153504417518976586433/
        276719345819005962987441590478582165902436477840435915023839139381232\
0000000 - (235982894707797431939670416946538958107668837498573467575369017682\
16662299385665001903*Log[2])/
        2014789943150743765711131452690645143625836263489600000 - 
       (((49817601321983744033662647616*I)/5)*Log[2])/Sqrt[3] + 
       898846626684810294177901527040*Log[2]^2 + 
       (-29489527680984673925221224761159681001975921112892512754657167/
          7839669914592119656356740436000 - 
         (186331425875356770634124883146595*Log[2])/1081)*Log[2]^2 - 
       157325916807597121020833760*Log[2]^4 + 
       (775277413943289915*Log[2]^3*(240341615174393 + 219365756064*Log[2]))/
        1081 + Log[2]*(245470978862284181897753452566940350551998315222599241\
74994166175949254300597057001903/
          2014789943150743765711131452690645143625836263489600000 + 
         ((49817601321983744033662647616*I)/5)/Sqrt[3] + 
         (12725995262364408505392058959381415951766617948887282979937167*
           Log[2])/7839669914592119656356740436000 - 
         19603751492887074293210694017040*Zeta[3]) + 
       (1382180305128061350327069812920675771473152*Zeta[3])/4436825472261 + 
       20817755873409646632898646841360*Log[2]*Zeta[3] + 
       (486448573454613280*Log[2]*(10266611573025*Log[2] - 
          4*(726060955513 + 655686655488*Log[2] + 1871735955408*Zeta[3])))/
        3))/s^48 + ((5367881576863505002912000*Pi^5)/27 + 
     Pi^3*(2324420625140181175807055353890736032691179777040111829/
        172588834941940248924320127900 + 
       (10055505611758887402732939000661687235*Log[2])/103077446706 - 
       (84030210004943665089334400*Log[2]^2)/3 + 
       Log[2]*(-10756186453043888215000907752580791235/103077446706 + 
         (84030210004943665089334400*Log[2])/3)) + 
     ((-327230994439281687410591405958083163879585480239687491*Pi)/
        17781879963715055949778437420 + (8738411869312682562880000*Pi^3)/9)*
      Log[s]^2 + (4801509126346290049113986140770372776*Pi*Log[s]^3)/
      2747410406433 - (624172276379477325920000*Pi*Log[s]^4)/3 + 
     Pi*Log[s]*
      (5605121539501394494626799958348513763988823927375920575874723918938941\
59/6301223821552736416230022157419134279619080000 - 
       (51401252246279127064063641467910522152*Pi^2)/15307000835841 - 
       (48817542888715965273961753858992983006006403407596630763*Log[2])/
        169351237749667199521699404000 + 
       (48817542888715965273961753858992983006006403407596630763/
          169351237749667199521699404000 - 
         (64525956271855739058764402485809095*Log[2])/17179574451)*Log[2] + 
       1198482196402163844084480*Log[2]^2 + 
       (43936542150566760961814722392188615/17179574451 - 
         21508080042976796031840*Log[2])*Log[2]^2 + 21508080042976796031840*
        Log[2]^3 - (79894051376573097717760000*Zeta[3])/3) + 
     Pi*(-2782956633349313530854341077741639105523480832998446833026760984585\
8789306372439593334121/
        651830662805460133549283157803017855722583220547845156712000000 - 
       (143617184740374967950832811307123698611912255361617218704348343783080\
98241*Log[2])/18549057137038358281542922368160222121822400000 - 
       ((661675677687107996848936*I)*Log[2])/Sqrt[3] + 
       (535536181379666770477260800*Log[2]^2)/9 + 
       (-1296855463540161156673158676227901921331270242666453309/
          5292226179677099985053106375 - (6055645079597383324861670360*
           Log[2])/533)*Log[2]^2 - 14338720028651197354560*Log[2]^4 + 
       (11809813751219960*Log[2]^3*(512763808741 + 647134488*Log[2]))/533 + 
       Log[2]*(14943874765227475185091370772434807126879553101708919403027127\
595792898241/18549057137038358281542922368160222121822400000 + 
         (661675677687107996848936*I)/Sqrt[3] + 
         (548746417302467691471405877871839047795325245406537309*Log[2])/
          5292226179677099985053106375 - (3879081237750216426301182880*
           Zeta[3])/3) + (734028297491046958935720169163531144512*Zeta[3])/
        35716335283629 + (4118763391879935719454462880*Log[2]*Zeta[3])/3 + 
       (133068323957408*Log[2]*(22337246257407*Log[2] - 
          8*(796006925911 + 716050108800*Log[2] + 2026345680000*Zeta[3])))/
        27))/s^41 + ((434781528009049908031072*Pi^5)/135 + 
     Pi^3*(86353467848489446692122014639769435679872906085851/
        394885907980460918236215000 + (56937392954872499637214370946620287*
         Log[2])/36026887050 - (1366750652422382064492928*Log[2]^2)/3 + 
       Log[2]*(-60911233287337007944749373797001087/36026887050 + 
         (1366750652422382064492928*Log[2])/3)) + 
     ((-3242090512851229432643555630857125970423087422443*Pi)/
        10706635463585064768765000 + (141556776561086016568256*Pi^3)/9)*
      Log[s]^2 + (47516018054748739773069548911035196*Pi*Log[s]^3)/
      1675250247825 - (10111198325791858326304*Pi*Log[s]^4)/3 + 
     Pi*Log[s]*
      (254205692721593012757895131416755807421747697217101246124487385529/
        175820694974980730898978600845648649000000 - 
       (39164321949407365556838582133223996*Pi^2)/717964391925 - 
       (13865575016069601045855458218233767244070304446396057*Log[2])/
        2983582415852371382229180000 + 
       (13865575016069601045855458218233767244070304446396057/
          2983582415852371382229180000 - (3787888112259203620085900545178399*
           Log[2])/62046305475)*Log[2] + 19449989545761468876000*Log[2]^2 + 
       (2581088119417331030720899649078399/62046305475 - 
         407892071265135466464*Log[2])*Log[2]^2 + 407892071265135466464*
        Log[2]^3 - (1294233385701357865766912*Zeta[3])/3) + 
     Pi*(-6126432781843439019508935226409600204435470159168829915232673804020\
33046237309811/887209148540952785066344357941940726113702332749200000000 - 
       (100201544750770106362763277196126369092613814740009555799781059898971*
         Log[2])/7970538172199126467420363238336072088000000 - 
       ((89762847927621837554432*I)/25)*Sqrt[3]*Log[2] + 
       (2901050786223538093064192*Log[2]^2)/3 + 
       (-2945657555391198876408554028130171438684741240049971/
          745895603963092845557295000 - (388482341944836928749095408*Log[2])/
          2109)*Log[2]^2 - 271928047510090310976*Log[2]^4 + 
       (23012789315152*Log[2]^3*(16881149721779 + 24920762292*Log[2]))/2109 + 
       Log[2]*
        (10428174881126243102086883560405217247267623807239933882782099589897\
1/7970538172199126467420363238336072088000000 + ((89762847927621837554432*I)/
           25)*Sqrt[3] + 
         (1233413719964320883764726220438238179271225464009971*Log[2])/
          745895603963092845557295000 - (62915025851756642720348192*Zeta[3])/
          3) + (558504357676484663267519335592923072*Zeta[3])/1675250247825 + 
       (66797726008860716317648928*Log[2]*Zeta[3])/3 + 
       (885107281352*Log[2]*(18181379045115*Log[2] - 
          4*(1301310225131 + 1168116857856*Log[2] + 3290025038976*Zeta[3])))/
        9))/s^38 + ((2288703090903612087506014976*Pi^5)/3 + 
     Pi^3*(324204588603577840546274041230603734326667900237059491640816291/
        6295963425100632013786920484995375 + 
       (140051088124353929195628445579246679505411902*Log[2])/
        374172281494011 - 106785430263069795823345697280*Log[2]^2 + 
       Log[2]*(-149784915026527725595143730673324755172294462/
          374172281494011 + 106785430263069795823345697280*Log[2])) + 
     Pi*(-16010778255448847466643189308808820211821443236016885568433323/
        233183830559282667177293351296125 + 3725795729377973165707466240*
        Pi^2)*Log[s]^2 + (202851316828350751499551872883243546309088*Pi*
       Log[s]^3)/30338293094109 - 798384799152422821223028480*Pi*Log[s]^4 + 
     Pi*Log[s]*(1575960035605456675984060256958256209995699569170885058727075\
6727846296219963510933/
        46455882979742656084386730285856936166372744926745000 - 
       (166798805812842185609572005311892841695200*Pi^2)/13002125611761 - 
       (3665806041351917550697808969623140736813333843392663936309585887*
         Log[2])/3286781611692746165927563427793000 + 
       (3665806041351917550697808969623140736813333843392663936309585887/
          3286781611692746165927563427793000 - 
         (595811238795044420836382789290811412201060*Log[2])/41574697943779)*
        Log[2] + 4585377848854057898573145600*Log[2]^2 + 
       (405175539770841845669113619176463430978660/41574697943779 - 
         62238824231576883041208960*Log[2])*Log[2]^2 + 
       62238824231576883041208960*Log[2]^3 - 102193254291510121116547645440*
        Zeta[3]) + Pi*(-84421600049835644879325110631819429115642357887554771\
25919800627741005427296866296255763471614201551129/
        514174460136666485280719171497365510967365077068377544807809211688100\
00000 - (19379183602019181996385293365943317831561886019030157138475769682067\
042908766701496589*Log[2])/
        6548067315239917238561177221244596716783967856341200000 - 
       ((4198316459321308954851564112*I)/5)*Sqrt[3]*Log[2] + 
       227158303584279540879374868480*Log[2]^2 + 
       (-2728362671408461735453068337129723159478833997397535036953664573/
          2875933910231152895186617999318875 - 
         (47064606969872550729305623844352*Log[2])/1081)*Log[2]^2 - 
       41492549487717922027472640*Log[2]^4 + 
       (2334953152582143744*Log[2]^3*(20156552998858 + 19209569985*Log[2]))/
        1081 + Log[2]*(201591313448299232094287043344205620437168501541488882\
37547762242776385304250349496589/
          6548067315239917238561177221244596716783967856341200000 + 
         ((4198316459321308954851564112*I)/5)*Sqrt[3] + 
         (1174492306726180160436825175641755984988122994151438368889324573*
           Log[2])/2875933910231152895186617999318875 - 
         4952036424286650746561880912000*Zeta[3]) + 
       (2387453582426662590995228907029845752510976*Zeta[3])/30338293094109 + 
       5258616187161181109911523848320*Log[2]*Zeta[3] + 
       5860826186200160*Log[2]*(71774302658769*Log[2] - 
         8*(2540408407793 + 2293061477760*Log[2] + 6538748828544*Zeta[3]))))/
    s^47 + ((1790023757550520754416*Pi^5)/135 + 
     Pi^3*(8717919171305905219264884445323465335553235843/
        9645943400218575061486875 + (883171111308935063320171988840671*
         Log[2])/135717624900 - 1887931713947199006016*Log[2]^2 + 
       Log[2]*(-944970565874757788887525882395871/135717624900 + 
         1887931713947199006016*Log[2])) + 
     ((-16407589945746796006551237854032925299738093207*Pi)/
        12861257866958100081982500 + (582798432690867222368*Pi^3)/9)*
      Log[s]^2 + (83455040997565480605174659487034*Pi*Log[s]^3)/
      712517530725 - (41628459477919087312*Pi*Log[s]^4)/3 + 
     Pi*Log[s]*(4443460151970590971228402836792507556893976316292775759015997\
9/7428845322678052467694089740398248000000 - 
       (68888871800571137571261974536234*Pi^2)/305364656025 - 
       (125842640356625970247958427174945907045081273*Log[2])/
        6625458832265353080000 + 
       (125842640356625970247958427174945907045081273/
          6625458832265353080000 - (1904903394072466218526860376741*Log[2])/
          7539868050)*Log[2] + 80309668820274117840*Log[2]^2 + 
       (1299379088028400205183109364741/7539868050 - 2116827884725131312*
          Log[2])*Log[2]^2 + 2116827884725131312*Log[2]^3 - 
       (5328442813173643175936*Zeta[3])/3) + 
     Pi*(-5172171737258820153933446279126554404196536374554771747239435615286\
778459/1824407582468899845446427709271604588089745600000000 - 
       (12250158566485327485479553676139099526529407783636513625976191*
         Log[2])/235836359450096903736320309218992000000 - 
       (((1117481607219102215552*I)/25)*Log[2])/Sqrt[3] + 
       (36016253510929010536448*Log[2]^2)/9 + 
       (-13172209519306385789087282231779143466038550813/
          816587801076704767110000 - (142004609116457728222386*Log[2])/187)*
        Log[2]^2 - 1411218589816754208*Log[2]^4 + 
       (389002067874*Log[2]^3*(365048468489 + 678397104*Log[2]))/187 + 
       Log[2]*(12752736059952450007573112657079428439700526186410417753976191/
          235836359450096903736320309218992000000 + 
         ((1117481607219102215552*I)/25)/Sqrt[3] + 
         (5424274716301481258206464011922921018817150813*Log[2])/
          816587801076704767110000 - (259531325797898346260432*Zeta[3])/3) + 
       (980263854179694395564841595782188*Zeta[3])/712517530725 + 
       (275516654237419275788240*Log[2]*Zeta[3])/3 + 
       (4549731788*Log[2]*(43871782445289*Log[2] - 
          4*(3161624231609 + 2828334440448*Log[2] + 7905298743936*Zeta[3])))/
        27))/s^34 + ((1717824481509768176521088*Pi^5)/135 + 
     Pi^3*(48171137704638317845974071712430760289607676614481/
        55799095692891216707291250 + (135984789648842661028583997242386976897*
         Log[2])/21778253221725 - (5392390511684964788827904*Log[2]^2)/3 + 
       Log[2]*(-145470256537738359524661624221491847297/21778253221725 + 
         (5392390511684964788827904*Log[2])/3)) + 
     ((-34207084392797291713261477926682258317952191716627*Pi)/
        28744988690277293455271250 + (559291691654343127239424*Pi^3)/9)*
      Log[s]^2 + (2438975416189578092134215265579817392*Pi*Log[s]^3)/
      21778253221725 - (39949406546738794802816*Pi*Log[s]^4)/3 + 
     Pi*Log[s]*
      (141759765062074212661054856676405165147274491124075455743719809049/
        24844228637769016322681758815146004750000 - 
       (2009639714154971061423469150270370992*Pi^2)/9333537095025 - 
       (39631184492006349051756252964965090660697405281898259*Log[2])/
        2154809522560045998276630000 + 
       (39631184492006349051756252964965090660697405281898259/
          2154809522560045998276630000 - 
         (194331008323672366089708964539401818*Log[2])/806601971175)*Log[2] + 
       76798164518067106033920*Log[2]^2 + 
       (132385457440777494461821356127145818/806601971175 - 
         1526980574479737900096*Log[2])*Log[2]^2 + 1526980574479737900096*
        Log[2]^3 - (5113524037982565734760448*Zeta[3])/3) + 
     Pi*(-3422309648639822151707140318011194450024443597349232645009841569842\
26044542581441/125366510119917241368070398404839450429110112236300000000 - 
       (257126583537546738515447703282365625505689216521318724681435418690579\
3*Log[2])/51808498119294322038232361049184468572000000 - 
       (((1062129329349366553222024*I)/25)*Log[2])/Sqrt[3] + 
       (34347673355155103278526464*Log[2]^2)/9 + 
       (-2806834230605912033571690336781903931491645133383811/
          179567460213337166523052500 - (19947814914600272420872836608*
           Log[2])/27417)*Log[2]^2 - 1017987049653158600064*Log[2]^4 + 
       (948835005609344*Log[2]^3*(21023481212932 + 29415178377*Log[2]))/
        27417 + Log[2]*(26757999601922334768716294227068558345014870759533833\
49256858890905793/51808498119294322038232361049184468572000000 + 
         ((1062129329349366553222024*I)/25)/Sqrt[3] + 
         (1179598412044515666150528866537056768236003191983811*Log[2])/
          179567460213337166523052500 - (248471906774009101245340096*Zeta[3])/
          3) + (28672398428033540286921298956218073344*Zeta[3])/
        21778253221725 + (263812478887956798449621440*Log[2]*Zeta[3])/3 + 
       (1770214562704*Log[2]*(107652853666449*Log[2] - 
          8*(3846847348877 + 3455679037824*Log[2] + 9749181817728*Zeta[3])))/
        27))/s^39 + ((16*Pi*(-1151 + 28*Pi^2)*Log[s]^2)/9 + 
     (2000*Pi*Log[s]^3)/27 - (32*Pi*Log[s]^4)/3 + 
     (2*Pi*Log[s]*(81864 - 7224*Pi^2 - 419412*Log[2] + 26892*Log[2]^2 + 
        17496*Log[2]^3 - 216*Log[2]^2*(-61 + 81*Log[2]) - 
        12*Log[2]*(-34951 + 3339*Log[2]) - 55296*Zeta[3]))/81 + 
     (2*(6192*Pi^5 - 45*Pi^3*(-14040 - 30318*Log[2] + 29088*Log[2]^2 - 
          6*Log[2]*(-5821 + 4848*Log[2])) - 5*Pi*(-68504 + 5258520*Log[2] - 
          926208*Log[2]^2 + 34992*Log[2]^4 - 1296*Log[2]^3*(4 + 27*Log[2]) - 
          54*Log[2]^2*(1290*Log[2] - 11*(941 + 126*Log[2])) - 
          118368*Zeta[3] - 6602472*Log[2]*Zeta[3] + 
          27*Log[2]*(-259864 + 39792*Log[2] + 226104*Zeta[3]) - 
          54*Log[2]*(22311*Log[2] - 8*(4069 + 1152*Log[2] + 1152*Zeta[3])))))/
      1215)/s^3)


==> anc/Data/pol3loop-onshell-IIs.res <==
Print["Result for photon polarization operator at 3 loop."]
N*((-32*Pi*\[Beta]*(-3 + \[Beta]^2)*II[{l0, l0}, {s, 4}])/3 - 
   (64*Pi*\[Beta]*(-3 + \[Beta]^2)*II[{l0, l2}, {s, 4}])/3 - 
   (64*Pi*\[Beta]*(-3 + \[Beta]^2)*II[{l2, l0}, {s, 4}])/3 - 
   (128*Pi*\[Beta]*(-3 + \[Beta]^2)*II[{l2, l2}, {s, 4}])/3 - 
   (8*Pi*(-5 - 4*\[Beta]^2 + \[Beta]^4)*II[{l0, l0, l1}, {s, 4}])/3 - 
   (16*Pi*(-1 + \[Beta]^2)^2*II[{l0, l1, l0}, {s, 4}])/3 + 
   (8*Pi*(-12 - 113*\[Beta]^2 + 69*\[Beta]^4)*II[{l0, l1, l1}, {s, 4}])/
    (3*\[Beta]) - (32*Pi*(-1 + \[Beta]^2)^2*II[{l0, l1, l2}, {s, 4}])/3 + 
   (32*Pi*(-5 + \[Beta]^4)*II[{l0, l2, l1}, {s, 4}])/3 + 
   (32*Pi*(-3 - 2*\[Beta]^2 + \[Beta]^4)*II[{l1, l0, l0}, {s, 4}])/3 + 
   (64*Pi*(-3 - 2*\[Beta]^2 + \[Beta]^4)*II[{l1, l0, l2}, {s, 4}])/3 + 
   (64*Pi*(-3 - 2*\[Beta]^2 + \[Beta]^4)*II[{l1, l2, l0}, {s, 4}])/3 + 
   (128*Pi*(-3 - 2*\[Beta]^2 + \[Beta]^4)*II[{l1, l2, l2}, {s, 4}])/3 + 
   (32*Pi*(-3 - 2*\[Beta]^2 + \[Beta]^4)*II[{l2, l0, l1}, {s, 4}])/3 - 
   (32*Pi*(-3 - 2*\[Beta]^2 + \[Beta]^4)*II[{l2, l1, l0}, {s, 4}])/3 + 
   (16*Pi*(-3 - 35*\[Beta]^2 + 30*\[Beta]^4)*II[{l2, l1, l1}, {s, 4}])/
    (3*\[Beta]) - (64*Pi*(-3 - 2*\[Beta]^2 + \[Beta]^4)*
     II[{l2, l1, l2}, {s, 4}])/3 - (64*Pi*(-3 - 2*\[Beta]^2 + \[Beta]^4)*
     II[{l2, l2, l1}, {s, 4}])/3 + (4*Pi*(-23 - 11*\[Beta]^2 + 2*\[Beta]^4)*
     II[{l4, l0, l1}, {s, 4}])/3 + 4*Pi*(23 + 11*\[Beta]^2 - 2*\[Beta]^4)*
    II[{l4, l1, l0}, {s, 4}] + 8*Pi*(23 + 11*\[Beta]^2 - 2*\[Beta]^4)*
    II[{l4, l1, l2}, {s, 4}] + (32*Pi*(-5 + \[Beta]^4)*
     II[{l0, l1, l1, l1}, {s, 4}])/3 + 
   (2*Pi*(-17 - 2*\[Beta]^2 + 3*\[Beta]^4)*II[{l0, l4, l0, l1}, {s, 4}])/3 + 
   2*Pi*(17 + 2*\[Beta]^2 - 3*\[Beta]^4)*II[{l0, l4, l1, l0}, {s, 4}] + 
   4*Pi*(17 + 2*\[Beta]^2 - 3*\[Beta]^4)*II[{l0, l4, l1, l2}, {s, 4}] + 
   (4*Pi*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2*II[{l1, l0, l0, l1}, {s, 4}])/
    (3*\[Beta]) + (8*Pi*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2*
     II[{l1, l0, l1, l0}, {s, 4}])/(3*\[Beta]) + 
   (4*Pi*(81 - 66*\[Beta]^2 + 17*\[Beta]^4)*II[{l1, l0, l1, l1}, {s, 4}])/3 + 
   (16*Pi*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2*II[{l1, l0, l1, l2}, {s, 4}])/
    (3*\[Beta]) - (16*Pi*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2*
     II[{l1, l0, l2, l1}, {s, 4}])/(3*\[Beta]) - 
   (16*Pi*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2*II[{l1, l1, l0, l0}, {s, 4}])/
    (3*\[Beta]) - (4*Pi*(47 - 32*\[Beta]^2 + 9*\[Beta]^4)*
     II[{l1, l1, l0, l1}, {s, 4}])/3 - 
   (32*Pi*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2*II[{l1, l1, l0, l2}, {s, 4}])/
    (3*\[Beta]) - (8*Pi*(11 - 14*\[Beta]^2 + 3*\[Beta]^4)*
     II[{l1, l1, l1, l0}, {s, 4}])/3 - 
   (16*Pi*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2*II[{l1, l1, l1, l1}, {s, 4}])/
    (3*\[Beta]) - (16*Pi*(11 - 14*\[Beta]^2 + 3*\[Beta]^4)*
     II[{l1, l1, l1, l2}, {s, 4}])/3 - 
   (32*Pi*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2*II[{l1, l1, l2, l0}, {s, 4}])/
    (3*\[Beta]) - (8*Pi*(35 - 26*\[Beta]^2 + 7*\[Beta]^4)*
     II[{l1, l1, l2, l1}, {s, 4}])/3 - 
   (64*Pi*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2*II[{l1, l1, l2, l2}, {s, 4}])/
    (3*\[Beta]) - (16*Pi*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2*
     II[{l1, l2, l0, l1}, {s, 4}])/(3*\[Beta]) + 
   (16*Pi*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2*II[{l1, l2, l1, l0}, {s, 4}])/
    (3*\[Beta]) + (8*Pi*(45 - 48*\[Beta]^2 + 11*\[Beta]^4)*
     II[{l1, l2, l1, l1}, {s, 4}])/3 + 
   (32*Pi*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2*II[{l1, l2, l1, l2}, {s, 4}])/
    (3*\[Beta]) + (32*Pi*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2*
     II[{l1, l2, l2, l1}, {s, 4}])/(3*\[Beta]) - 
   (4*Pi*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2*II[{l1, l4, l0, l1}, {s, 4}])/
    \[Beta] + (12*Pi*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2*
     II[{l1, l4, l1, l0}, {s, 4}])/\[Beta] + 
   (24*Pi*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2*II[{l1, l4, l1, l2}, {s, 4}])/
    \[Beta] + 8*Pi*(23 + 11*\[Beta]^2 - 2*\[Beta]^4)*II[{l4, l1}, {s, 4}]*
    Log[2] + 4*Pi*(17 + 2*\[Beta]^2 - 3*\[Beta]^4)*II[{l0, l4, l1}, {s, 4}]*
    Log[2] + (24*Pi*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2*
     II[{l1, l4, l1}, {s, 4}]*Log[2])/\[Beta] + 
   (4*Pi*II[{l1, l1}, {s, 4}]*(-3 + Pi^2*(-18 + 35*\[Beta] - 30*\[Beta]^2 - 
        26*\[Beta]^3 - 6*\[Beta]^4 + 7*\[Beta]^5 + 6*\[Beta]^6) + 
      24*Log[2]^2 - 4*\[Beta]^6*(3 + 2*Log[2]^2) + 
      \[Beta]^4*(-191 - 24*Log[2] + 8*Log[2]^2) + 
      \[Beta]^2*(612 - 40*Log[2] + 40*Log[2]^2)))/(3*\[Beta]) + 
   (4*Pi*II[{l2}, {s, 4}]*(2*Pi^2*(-12 + 7*\[Beta] - 8*\[Beta]^2 - 
        7*\[Beta]^3 + 4*\[Beta]^4) - 
      (\[Beta]*(241 - 864*Log[2] + \[Beta]^6*(9 + 32*Log[2]) - 
         3*\[Beta]^2*(-77 + 96*Log[2]) + \[Beta]^4*(63 + 96*Log[2])))/
       (3 + \[Beta]^2)^2))/3 + II[{l0}, {s, 4}]*
    ((-4*Pi^3*(-6 - 20*\[Beta] - 59*\[Beta]^2 + 33*\[Beta]^4 + 4*\[Beta]^5))/
      (3*\[Beta]) - (2*Pi*\[Beta]*(241 - 864*Log[2] + 
        \[Beta]^6*(9 + 32*Log[2]) - 3*\[Beta]^2*(-77 + 96*Log[2]) + 
        \[Beta]^4*(63 + 96*Log[2])))/(3*(3 + \[Beta]^2)^2)) + 
   II[{l0, l1}, {s, 4}]*((-8*Pi^3*(-1 + \[Beta]^2)*(3 + \[Beta]^2))/9 - 
     (2*Pi*(8333 + \[Beta]^2*(11253 - 432*Log[2]) + 
        \[Beta]^4*(3722 - 288*Log[2]) + 432*Log[2] + 
        \[Beta]^10*(-71 + 16*Log[2]) + 2*\[Beta]^6*(-343 + 80*Log[2]) + 
        \[Beta]^8*(-535 + 112*Log[2])))/(3*(3 + \[Beta]^2)^3)) + 
   (2*Pi*II[{l1, l2}, {s, 4}]*(Pi^2*(-22 + 24/\[Beta] + 40*\[Beta] + 
        28*\[Beta]^2 + 8*\[Beta]^3 - 6*\[Beta]^4 - 8*\[Beta]^5) + 
      (-4461 - 5184*Log[2] + \[Beta]^10*(41 + 64*Log[2]) + 
        \[Beta]^6*(914 + 384*Log[2]) + \[Beta]^8*(375 + 448*Log[2]) - 
        6*\[Beta]^4*(-17 + 576*Log[2]) - 9*\[Beta]^2*(403 + 960*Log[2]))/
       (3 + \[Beta]^2)^3))/3 + (Pi*II[{l1, l0}, {s, 4}]*
     (Pi^2*(-70 - 24/\[Beta] - 40*\[Beta] + 52*\[Beta]^2 - 8*\[Beta]^3 - 
        14*\[Beta]^4 + 8*\[Beta]^5) + (-4461 - 5184*Log[2] + 
        \[Beta]^10*(41 + 64*Log[2]) + \[Beta]^6*(914 + 384*Log[2]) + 
        \[Beta]^8*(375 + 448*Log[2]) - 6*\[Beta]^4*(-17 + 576*Log[2]) - 
        9*\[Beta]^2*(403 + 960*Log[2]))/(3 + \[Beta]^2)^3))/3 - 
   (16*Pi*II[{l1, l1, l0}, {s, 4}]*(\[Beta]^2*(5 - 10*Log[2]) - 6*Log[2] - 
      \[Beta]^4*(-3 + Log[4]) + \[Beta]^6*Log[4]))/(3*\[Beta]) - 
   (32*Pi*II[{l1, l1, l2}, {s, 4}]*(\[Beta]^2*(5 - 10*Log[2]) - 6*Log[2] - 
      \[Beta]^4*(-3 + Log[4]) + \[Beta]^6*Log[4]))/(3*\[Beta]) + 
   (16*Pi*II[{l1, l2, l1}, {s, 4}]*(6 + \[Beta]^2*(59 - 10*Log[2]) - 
      6*Log[2] + \[Beta]^6*Log[4] - \[Beta]^4*(33 + Log[4])))/(3*\[Beta]) + 
   (8*Pi*II[{l1, l0, l1}, {s, 4}]*(9 + \[Beta]^2*(91 - 10*Log[2]) - 
      6*Log[2] + \[Beta]^6*Log[4] - \[Beta]^4*(48 + Log[4])))/(3*\[Beta]) - 
   (16*Pi*II[{l2, l1}, {s, 4}]*(\[Beta]^2*(101 - 8*Log[2]) - 
      12*(-1 + Log[2]) + \[Beta]^4*(-38 + Log[16])))/3 - 
   (4*Pi*II[{l1, l1, l1}, {s, 4}]*(55 + 44*Log[2] - 
      14*\[Beta]^2*(1 + Log[16]) + \[Beta]^4*(31 + Log[4096])))/3 + 
   (Pi*(-864 - 477*\[Beta]^2 + 2550*\[Beta]^4 - 1185*\[Beta]^6 - 
      152*\[Beta]^8 + 128*\[Beta]^10)*cut40`f[s]*theta[-16 + s])/
    (36*\[Beta]^2*(3 - 4*\[Beta]^2)^2) - 
   (Pi*(8*Pi^4*(-3 + \[Beta]^2)*(3 + 4*\[Beta]^2 + \[Beta]^4)^2 - 
      4*Pi^2*\[Beta]*(3 + \[Beta]^2)^2*(6*\[Beta]^5 + 
        \[Beta]^3*(157 - 210*Log[2]) + 72*(1 + Log[2]) + 
        6*\[Beta]*(-78 + 59*Log[2]) - 12*\[Beta]^4*(19 + Log[4]) + 
        6*\[Beta]^2*(101 + Log[256])) + 3*\[Beta]^2*
       (964*Log[2] - 1728*Log[2]^2 - 9*(919 + 588*Zeta[3]) + 
        \[Beta]^6*(205 + 36*Log[2] + 64*Log[2]^2 + 588*Zeta[3]) + 
        \[Beta]^2*(-3669 + 924*Log[2] - 576*Log[2]^2 + 1764*Zeta[3]) + 
        \[Beta]^4*(311 + 252*Log[2] + 192*Log[2]^2 + 2940*Zeta[3]))))/
    (9*\[Beta]*(3 + \[Beta]^2)^2) + 
   (Pi*II[{l1}, {s, 4}]*(8*Pi^2*(\[Beta]*(143 - 105*Log[2]) + 
        12*\[Beta]^6*Log[2] - 36*(1 + Log[2]) - \[Beta]^5*(13 + 21*Log[2]) + 
        \[Beta]^3*(38 + 78*Log[2]) - 6*\[Beta]^4*(-33 + Log[4]) - 
        6*\[Beta]^2*(59 + Log[1024])) + 
      (3*(\[Beta]^9*(-1377 + 1500*Log[2] + 896*Log[2]^2 - 1140*Zeta[3]) + 
         \[Beta]^11*(-199 + 164*Log[2] + 128*Log[2]^2 - 252*Zeta[3]) + 
         2*\[Beta]^7*(-783 + 1828*Log[2] + 384*Log[2]^2 + 1332*Zeta[3]) - 
         3*\[Beta]*(295 + 5948*Log[2] + 3456*Log[2]^2 + 6156*Zeta[3]) + 
         \[Beta]^3*(10805 - 14508*Log[2] - 17280*Log[2]^2 + 11988*Zeta[3]) + 
         \[Beta]^5*(6022 + 408*Log[2] - 6912*Log[2]^2 + 17496*Zeta[3])))/
       (3 + \[Beta]^2)^3))/(18*\[Beta]) + theta[-16 + s]*
    ((Pi - (Pi*\[Beta]^4)/9)*II[{r0}, {s, 4}] + 
     (Pi*(3 + 32*\[Beta]^2 - 15*\[Beta]^4)*II[{r1}, {s, 4}])/(9*\[Beta]) + 
     (Pi*(5 - 18*\[Beta]^2 + 5*\[Beta]^4)*II[{r2}, {s, 4}])/6 + 
     (2*Pi*(-3 - 14*\[Beta]^2 + 9*\[Beta]^4)*II[{r3}, {s, 4}])/(9*\[Beta]) - 
     (Pi*(-8 - 3*\[Beta]^2 + \[Beta]^4)*II[{rt3}, {s, 4}])/(6*\[Beta]) + 
     (2*Pi*(-8 + (-1 + \[Beta]^2)^2)*II[{l0, r2}, {s, 4}])/9 + 
     (Pi*(-3 - 32*\[Beta]^2 + 15*\[Beta]^4)*II[{l0, rt3}, {s, 4}])/
      (9*\[Beta]) + (Pi*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2*
       II[{l1, r0}, {s, 4}])/(18*\[Beta]) - 
     (Pi*(6 - 3*\[Beta]^2 + \[Beta]^4)*II[{l1, r1}, {s, 4}])/9 - 
     (2*Pi*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2*II[{l1, r2}, {s, 4}])/
      (9*\[Beta]) + (2*Pi*(6 - 3*\[Beta]^2 + \[Beta]^4)*II[{l1, r3}, {s, 4}])/
      9 - (Pi*(5 - 18*\[Beta]^2 + 5*\[Beta]^4)*II[{l1, rt3}, {s, 4}])/12 + 
     (Pi*(3 + 14*\[Beta]^2 - 9*\[Beta]^4)*II[{l2, rt3}, {s, 4}])/
      (9*\[Beta]) - (Pi*(-7 - 2*\[Beta]^2 + \[Beta]^4)*
       II[{l0, l1, rt3}, {s, 4}])/9 + (Pi*(6 - 3*\[Beta]^2 + \[Beta]^4)*
       II[{l1, l0, rt3}, {s, 4}])/9 + (Pi*(-3 + \[Beta]^2)*(1 + \[Beta]^2)^2*
       II[{l1, l1, rt3}, {s, 4}])/(9*\[Beta]) - 
     (Pi*(6 - 3*\[Beta]^2 + \[Beta]^4)*II[{l1, l2, rt3}, {s, 4}])/9 - 
     (Pi*(1053 + 870*\[Beta]^2 - 2543*\[Beta]^4 + 312*\[Beta]^6)*
       Derivative[1][cut40`f][s])/(9*(3 - 7*\[Beta]^2 + 4*\[Beta]^4)) + 
     (8*Pi*\[Beta]^2*(-61 + \[Beta]^2)*Derivative[2][cut40`f][s])/
      (3*(-1 + \[Beta]^2)^2))) + 
 N^2*((16*Pi*(-18 + (1020 - 81*Pi^2)*\[Beta]^2 + (-236 + 15*Pi^2)*\[Beta]^4))/
    (81*\[Beta]) - (8*Pi*(-36 - 9*(-52 + Pi^2)*\[Beta]^2 + 
      (334 - 30*Pi^2)*\[Beta]^4 + (-236 + 15*Pi^2)*\[Beta]^6)*
     II[{l1}, {s, 4}])/(81*\[Beta]^2) - 
   (16*Pi*(3 - 40*\[Beta]^2 - 16*\[Beta]^4 + 15*\[Beta]^6)*
     II[{l1, l1}, {s, 4}])/(27*\[Beta]^3) + 
   (8*Pi*(-3 - 10*\[Beta]^2 + 5*\[Beta]^4)*II[{l1, l1, l1}, {s, 4}])/9 + 
   (Pi*(-108 - 108*\[Beta]^2 - 6285*\[Beta]^4 + 5420*\[Beta]^6 + 
      4905*\[Beta]^8 - 4232*\[Beta]^10 + 256*\[Beta]^12)*cut40`f[s]*
     theta[-16 + s])/(162*\[Beta]^4*(3 - 4*\[Beta]^2)^2) + 
   theta[-16 + s]*((Pi*(3 + 10*\[Beta]^2 - 5*\[Beta]^4)*II[{r2}, {s, 4}])/
      27 + (Pi*(3 + 14*\[Beta]^2 + 38*\[Beta]^4 + 39*\[Beta]^6)*
       II[{rt3}, {s, 4}])/(81*\[Beta]^3) + 
     (Pi*(-3 - 10*\[Beta]^2 + 5*\[Beta]^4)*II[{l1, rt3}, {s, 4}])/54 - 
     (2*Pi*(-216 + 10152*\[Beta]^2 + 14493*\[Beta]^4 - 34655*\[Beta]^6 + 
        7736*\[Beta]^8)*Derivative[1][cut40`f][s])/
      (243*\[Beta]^2*(3 - 7*\[Beta]^2 + 4*\[Beta]^4)) + 
     (16*Pi*(60 - 2660*\[Beta]^2 + 771*\[Beta]^4)*Derivative[2][cut40`f][s])/
      (243*(-1 + \[Beta]^2)^2)))


==> anc/results.wl <==
(* ::Package:: *)

(* ::Input::Initialization:: *)
SetDirectory[NotebookDirectory[]];


(* ::Section:: *)
(*Spectral densities*)


(* ::Input:: *)
(*(* Here s is s/m^2 *)*)


(* ::Subsection:: *)
(*1 loop*)


(* ::Input:: *)
(*rho1loop=Get["Data/pol1loop-Gs.res"]*)


(* ::Subsection:: *)
(*2 loop*)


(* ::Subsubsection::Closed:: *)
(*in terms of iterated integrals*)


(* ::Input:: *)
(*rho2loopIIs=Get["Data/pol2loop-onshell-IIs.res"]*)


(* ::Subsubsection::Closed:: *)
(*in terms of polylogarithms*)


(* ::Input:: *)
(*rho2loopGs=Get["Data/pol2loop-onshell-Gs.res"]*)


(* ::Subsubsection::Closed:: *)
(*expanded at threshold*)


(* ::Input:: *)
(*rho2loopThr=Get["Data/pol2loop-onshell-thr.res"];*)


(* ::Subsubsection::Closed:: *)
(*expanded at large s*)


(* ::Input:: *)
(*rho2loopHigh=Get["Data/pol2loop-onshell-high.res"];*)


(* ::Subsection:: *)
(*3 loop*)


(* ::Subsubsection::Closed:: *)
(*in terms of iterated integrals*)


(* ::Input:: *)
(*rho3loopIIs=Get["Data/pol3loop-onshell-IIs.res"];*)


(* ::Subsubsection::Closed:: *)
(*in terms of polylogarithms*)


(* ::Input:: *)
(*rho3loopGs=Get["Data/pol3loop-onshell-Gs.res"];*)


(* ::Subsubsection::Closed:: *)
(*expanded at threshold*)


(* ::Input:: *)
(*rho3loopThr=Get["Data/pol3loop-onshell-Thr-extra.res"];*)


(* ::Subsubsection::Closed:: *)
(*expanded at large s*)


(* ::Input:: *)
(*rho3loopHigh=Get["Data/pol3loop-onshell-High-extra.res"];*)


(* ::Section:: *)
(*Moments*)


(* ::Input:: *)
(*(* Here s is s/m^2 *)*)


(* ::Subsection:: *)
(*1 loop*)


(* ::Input:: *)
(*moments1loop=Get["Data/moments-1loop.res"];*)


(* ::Subsection:: *)
(*2 loop*)


(* ::Input:: *)
(*moments2loop=Get["Data/moments-2loop.res"];*)


(* ::Subsection:: *)
(*3 loop*)


(* ::Input:: *)
(*moments3loop=Get["Data/moments-3loop.res"];*)

